Quintic surfaces with 18 cusps

We construct quintic surfaces in the three-dimensional projective space $\mathbb P^3$ with $18$ ordinary cusps. Our starting point is the Barth--Rams description of quintics containing a $3$-divisible set of $12$ cusps. A specialization in which the two contact cubics are singular along two skew lines produces a family with $16$ cusps, and examples with $18$ cusps can be found over small finite fields. Our main construction is based on quintics admitting two Barth--Rams decompositions. The corresponding sets of $12$ cusps meet in $7$ points, and we prove that the locus of quintics admitting two such decompositions contains a $6$-dimensional component in the moduli space whose general member has $17$ cusps. This makes it possible to find members with $18$ cusps efficiently over finite fields. We lift one of these surfaces to characteristic zero using Newton--Hensel lifting and LLL reconstruction, obtaining a quintic over a number field of degree $22$. We verify that this surface has $18$ ordinary cusps and no other singularities.

==> anc/A_quintic_with_17_cusps_over_a_number_field.txt <==

// Here we give the 17-cusp quintic Q from Theorem 3, over a number field,
// and show that its singular subscheme is o dimension 0 and degree 34,
// while the corresponding reduced subscheme is of degree 17.
// To check that this indeed corresponds to 17 cusps one may proceed exactly
// as for the surface with 18 cusps in Section 6.3.

R<r>:=PolynomialRing(Rationals());
K<r>:=NumberField(r^2-14832385343179126709/66204053100000*r-9555905441582935414889/55170044250000);

P3<x,y,z,w>:=ProjectiveSpace(K,3);

pt:=[
    1/3358910037936924664130000*(-240572423674476695700000*r + 54260131675187843672438550323),
    1/1679455018968462332065000*(-139609819442243151900000*r + 31407585395853285939403346991),
    1/6597109246385491098142828125*(-38738443842973401192900000*r + 4091070720194098826957673602981),
    1/6739355487659936353820879200000*(64353772945790535819702491100000*r - 14463791842936444529520697814480277529),
    1/1679455018968462332065000*(-44843531258702159100000*r + 10182542026527138855203587299),
    1/184279251615701384674789665625000*(-918007245708408382651151400000*r + 82598325771437913200467726001074921),
    1/16848388719149840884552198000000*(75268183385366078619848004900000*r - 16930336408067955319147169662504480911),
    1/33927990409982525647591687500*(-5942865467291165749800000*r - 405232774627957028320185695203),
    1/1747021483416824142924100418286693750000000*(959994427737198985506717755272642872629100000*r - 215826592544339776419105126948508122104724620851349),
    1/94653439101525286897051789858496000000*(-37379292505608529264611389622724865700000*r + 8403597681901213910759616537024875656835199623),
    305,
    1/229042621066275122*(-1588897274400000*r + 494756482296659403167),
    1195,
    1/121597917629377371920968608*(3396830037328773214825500000*r - 763724793583670640919411349018345),
    1/2015346022762154798478000*(70377834465834860700000*r - 15632566325282775267514664773),
    1/20041229343299073175*(-498797887068675000*r + 118308028627058461815827),
    1/16983175828903039611628615584000*(-1243512083624093035073982951300000*r + 279713823055290653077638584464668429007),
    4071/2,
    1/18999674629590214362651345000*(1766158647314423499127649700000*r - 396317768202390827475209908137851633),
    1/20445142845929461969763186609435136000*(-335531929974595794331667238115407266100000*r + 75430446415043697462000453347592771818717679779),
    1/134356401517476986565200*(3531662296453181700000*r - 797937273890487202076585463),
    1/2015346022762154798478000*(14712046012783440900000*r - 3169900260298503428571039851),
    1/1079649655051154356327500*(30322164107331692100000*r - 6834618339259721888781568169),
    1/808722658519192362458505504000*(-2478768377988597672387687300000*r + 556841604353894533319177701077396047)
];

c1:=pt[1];c2:=pt[2];c3:=pt[3];c4:=pt[4];c5:=pt[5];c6:=pt[6];c7:=pt[7];c8:=pt[8];c9:=pt[9];c10:=pt[10];
d1:=pt[11];d2:=pt[12];d3:=pt[13];d4:=pt[14];d5:=pt[15];d6:=pt[16];d7:=pt[17];d8:=pt[18];d9:=pt[19];d10:=pt[20];
l1:=pt[21];l2:=pt[22];l3:=pt[23];l4:=pt[24];

cc:=[c1,c2,c3,c4,c5,c6,c7,c8,c9,c10];
dd:=[d1,d2,d3,d4,d5,d6,d7,d8,d9,d10];

mons2 := [x^2,x*y,x*z,x*w,y^2,y*z,y*w,z^2,z*w,w^2];

a := x;
b := y;
l := l1*x + l2*y + l3*z + l4*w;
q1 := &+[ cc[i]*mons2[i] : i in [1..10] ];
q2 := &+[ dd[i]*mons2[i] : i in [1..10] ];
ss := a^3 + w*q1;
sp := b^3 + w*q2;
s := a*b + w*l;

// The quintic:
F:=(ss*sp-s^3) div w;
Q:=Surface(P3,F);

SQ:=SingularSubscheme(Q);
RSQ:=ReducedSubscheme(SQ);

Dimension(SQ) eq 0;
Degree(SQ) eq 34;
Degree(RSQ) eq 17;



==> anc/Computations_for_Section_6_3.txt <==

// These are the computations for Section 6.3.

K:=GF(1031);
R<T>:=PolynomialRing(K);

// The defining polynomial of the degree-22 number field:
f := 36672834654183939286213787675850178560000000000000000*T^\
22 + 2861383953436844972677423640417261899481088000000000000000*T^21 + 
162430084288764217265302063338234116271118521389056000000000000*T^20 + 
4233076428227961190294088937635717403038682050589389721600000000000*T^19 + 
51601554533495635512279961211245672887274336981233052264659225600000000*T^18 - 
306883526547146227125210758565006381145924338193382139154275645861120000000*T^1\
7 + 339776148971628023643938339626644099822024786595458170068936364665702694880\
000*T^16 - 24603649599005904520026892852388720561075597922043730636075104491916\
7012536264800*T^15 + 2962858463494746501359384433861073810728731661240908070511\
3711866774843716178661509*T^14 + 2733139208505940977532678743117192714899901281\
3505808199959050612009315346003508260128*T^13 + 
2380988661416647751775051702463037259434356238068025290337313828946001359224484\
040814720*T^12 - 93952067877289198650878642157020533344238323140346173323664600\
422931536448163923085527040*T^11 + 16266238432683717962409337878973304857163024\
723948025855662144364382534160751770061102133248*T^10 - 
1414828238214079128447738963837090908983665073181999674432336767143302632455815\
371019574575104*T^9 + 295247741060445789671196374252819470992717546785635474988\
66804731529489789761869338484308705280*T^8 - 
3327415491688524227827144120269669525250067087053569492862924208058087995091350\
62375560061648896*T^7 + 2106230676091656608688715058108614201870192746420315786\
879209724139224318934192321422900622000128*T^6 - 
7713751015574211013073972171531811322106747929704630413792439188566314583115969\
520368533333082112*T^5 + 171168981056705397773896408309745966967465407652845226\
83667371931609807970596943427267937794260992*T^4 - 
2390282005999005844556008623247068867194753425097896841762477261928049713334862\
2114762993359126528*T^3 + 20727124844488698037542946964394976968143246525161308\
298882650305445599638555394104204983565025280*T^2 - 
1019005565693131624231081545826260938295607832938106169717294195634517506342164\
0099442584453120000*T + 2159102107565855996174318922411689614371990448050559541\
883016039284566988487931142006962323980288;

f:=Normalize(f);
K<r6>:=ext<K|f>;
R4<x,y,z,w> := PolynomialRing(K,4,"grevlex");
P3:=ProjectiveSpace(R4);

// We load the cubics a,b and the quadric c of the BR-decomposition:
load "/home/crito/Lifted_cubics_and_quadric.txt";

// The quintic:
F:=(a*b-c^3) div z;
S:=Scheme(P3,F);

// The singular subscheme:
SS:=Scheme(P3,[Derivative(F,i):i in [1..4]]);

Dimension(SS) eq 0; // This can also be done over the rationals.
Degree(SS) eq 36; // This can also be done over the rationals.

// The irreducible components:
pa:=PrimaryComponents(SS);
pc:=[ReducedSubscheme(q):q in pa];
[Degree(q):q in pa] eq [ 8, 6, 6, 2, 2, 2, 2, 2, 2, 2, 2 ];
[Degree(q):q in pc] eq [ 4, 3, 3, 1, 1, 1, 1, 1, 1, 1, 1 ];

// We locate the 12 points that come form the BR-decomposition:
[Degree(q meet Scheme(P3,[a,b,c])):q in pc] eq [ 4, 3, 3, 1, 1, 0, 0, 0, 0, 0, 0 ];



==> anc/Computations_for_Theorem_3.txt <==

// Here we give the equations of the coefficient space U
// and present a point in U such that the jacobian matrix has rank 42,
// as explained in Theorem 3.

R<r>:=PolynomialRing(Rationals());
K<r>:=NumberField(r^2-14832385343179126709/66204053100000*r-9555905441582935414889/55170044250000);

// The poilynomial ring with 48 variables:
R< c1,c2,c3,c4,c5,c6,c7,c8,c9,c10, d1,d2,d3,d4,d5,d6,d7,d8,d9,d10, l1,l2,l3,l4, B2,
   C1,C2,C3,C4,C5,C6,C7,C8,C9,C10, D1,D2,D3,D4,D5,D6,D7,D8,D9,D10, L1,L2,L4 > := PolynomialRing(K,48,"grevlex");
AA:=AffineSpace(R);
P<x,y,z,w> := PolynomialRing(R,4);

cc:=[R|c1,c2,c3,c4,c5,c6,c7,c8,c9,c10];
dd:=[R|d1,d2,d3,d4,d5,d6,d7,d8,d9,d10];
CC:=[R|C1,C2,C3,C4,C5,C6,C7,C8,C9,C10];
DD:=[R|D1,D2,D3,D4,D5,D6,D7,D8,D9,D10];

mons2 := [x^2,x*y,x*z,x*w,y^2,y*z,y*w,z^2,z*w,w^2];

a := x;
b := y;
l := l1*x + l2*y + l3*z + l4*w;
q1 := &+[ cc[i]*mons2[i] : i in [1..10] ];
q2 := &+[ dd[i]*mons2[i] : i in [1..10] ];
ss := a^3 + w*q1;
sp := b^3 + w*q2;
s := a*b + w*l;

// One Barth-Rams decomposition:
F:=(ss*sp-s^3) div w;

A := x + y;
B := x + B2*y;
L := L1*x + L2*y + z + L4*w;
Q1 := &+[ CC[i]*mons2[i] : i in [1..10] ];
Q2 := &+[ DD[i]*mons2[i] : i in [1..10] ];
SS := A^3 + z*Q1;
SP := B^3 + z*Q2;
S := A*B + z*L;

// The other Barth-Rams decomposition:
G:=(SS*SP-S^3) div z;

// The coefficient space:
U:=Scheme(AA,Coefficients(F-G));

// One point in U:
pt:=AA![
    1/3358910037936924664130000*(-240572423674476695700000*r + 54260131675187843672438550323),
    1/1679455018968462332065000*(-139609819442243151900000*r + 31407585395853285939403346991),
    1/6597109246385491098142828125*(-38738443842973401192900000*r + 4091070720194098826957673602981),
    1/6739355487659936353820879200000*(64353772945790535819702491100000*r - 14463791842936444529520697814480277529),
    1/1679455018968462332065000*(-44843531258702159100000*r + 10182542026527138855203587299),
    1/184279251615701384674789665625000*(-918007245708408382651151400000*r + 82598325771437913200467726001074921),
    1/16848388719149840884552198000000*(75268183385366078619848004900000*r - 16930336408067955319147169662504480911),
    1/33927990409982525647591687500*(-5942865467291165749800000*r - 405232774627957028320185695203),
    1/1747021483416824142924100418286693750000000*(959994427737198985506717755272642872629100000*r - 215826592544339776419105126948508122104724620851349),
    1/94653439101525286897051789858496000000*(-37379292505608529264611389622724865700000*r + 8403597681901213910759616537024875656835199623),
    305,
    1/229042621066275122*(-1588897274400000*r + 494756482296659403167),
    1195,
    1/121597917629377371920968608*(3396830037328773214825500000*r - 763724793583670640919411349018345),
    1/2015346022762154798478000*(70377834465834860700000*r - 15632566325282775267514664773),
    1/20041229343299073175*(-498797887068675000*r + 118308028627058461815827),
    1/16983175828903039611628615584000*(-1243512083624093035073982951300000*r + 279713823055290653077638584464668429007),
    4071/2,
    1/18999674629590214362651345000*(1766158647314423499127649700000*r - 396317768202390827475209908137851633),
    1/20445142845929461969763186609435136000*(-335531929974595794331667238115407266100000*r + 75430446415043697462000453347592771818717679779),
    1/134356401517476986565200*(3531662296453181700000*r - 797937273890487202076585463),
    1/2015346022762154798478000*(14712046012783440900000*r - 3169900260298503428571039851),
    1/1079649655051154356327500*(30322164107331692100000*r - 6834618339259721888781568169),
    1/808722658519192362458505504000*(-2478768377988597672387687300000*r + 556841604353894533319177701077396047),
    3,
    4,
    5,
    7,
    1/189996746295902143626513450000*(-4882384062579751758312300000*r + 1125987347821588561141960272704797),
    1/5038365056905386996195000*(-60557708023260300000*r + 23725394373636648601038767),
    1/20041229343299073175*(2697815163825000*r - 471519735285642672748),
    1/2653621223266099939316971185000000*(233914041397884113886978504900000*r - 52518859096644356333214522275283255911),
    1/2,
    1/949983731479510718132567250000*(-519131619755436218591571300000*r + 116756160559022242114725653531455807),
    1/6389107139352956865550995815448480000000*(113784329050946134433175339802880219700000*r - 25560193184310299903289099921532941789916227683),
    304,
    1/20041229343299073175*(-122676110394300000*r + 21803102190943901606352),
    -22,
    1/5277687397108392878514262500*(16444595534203203052808700000*r - 3628657940346174471628226777769893),
    1/209931877371057791508125*(-3995691370628984550000*r + 975577425650914688025266787),
    1/20041229343299073175*(21913541576100000*r - 3853496959035343691379),
    1/18427925161570138467478966562500*(3409642292186643166008543279150000*r - 766826635129135266670810965051417693181),
    2,
    1/949983731479510718132567250000*(-4300791258740904835917320700000*r + 763792336916715155126962222978394573),
    1/5590468746933837257357121338517420000000*(-2788497226522018228731682670508455379033300000*r + 626885220935033106484609483611686091632727269960987),
    1,
    1/120247376059794439050*(32704802231400000*r - 5739575900177914382371),
    1/66204053100000*(-66204053100000*r + 14832385343179126709)
];
pt in U;

// The 56 defining equations of U:
f:=DefiningEquations(U);
#f eq 56;

// The rank of the jacobian matrix at pt:
J:=Evaluate(JacobianMatrix(f),pt);
Rank(J) eq 42;



==> anc/Lifted_cubics_and_quadric.txt <==
a:=x^3 + 3*x^2*y + 3*x*y^2 + y^3 + 1/400501968600662401966378991199573522627969\
0304822339948647611619461865035439109921333847213483810651205194152333058164849\
5454529462317464143028565385448861694536107880555208161043203829760766994721261\
7427241420722179758497465976967708109980119001959837062261195530355373451364837\
8760798871409146877025475907232936138520068831292392067340876034090329270225910\
2136299188392670092359676458935899465041714990449818287893555114088236708818838\
7643636260068481215636326083024830787127710664914708373532310753732702396393945\
6749305298862162125984331317755323345808413584351638755717240835461936614530589\
3361173366537661063454673208208121286337353694720341958928416900116542024705647\
3925554772261745451064840016552425039524892762285376602583780637965983676736244\
0054776536223292830678382009598806298316419792589106682616430480026292199272866\
5963114961227143098227644686886692217506345430194200082350224707273703641071451\
5466639619664075333296315818006828487598468896204935221283101963899587877324517\
6001611651111021807640747390399365050884192225300171728060987644731050615345813\
9327948990835927637261865277014518375437243546663761072690204339346953346329766\
36842470704113169214631595864610278981964083977482999879288118463048974336*(-85\
3492488790455909286035783416203735373660200788624274123936365556389399968675178\
9266604619356789142046832454725786351569885534932648892622230317128774443836037\
8714954761234639535985965841925713740979247623508963080644510501711541897849979\
4687677421195969564338231774128696902412703151946912701322162328063757753061887\
5443505618678109906292988904362001954819886735322115850564543427182406158722607\
7545363617704482470732511415481422991502319157287145413931907801716289862125101\
3784194195069263356221701052332540435398232504650647623147546932617088621795808\
3859646762074685911137260747241595910383070508039666112529676792398894778793816\
8625706644339503643667380896769694171668124949321263594583273199115861940426033\
5636206750704593855688955707564050827658849681398824553655797830436605785099719\
7583082444414980337692254761876709851681274069483294441060154958087874537602542\
3598148680847208879128026169790132977622403395334977830511612132221652572040781\
8002375107885220222420018250266337226488802141722593290115571252105539000711054\
7615349939162182081479449485771360941917972637934451359377812612732821227582684\
4720812207890839087313350497701452888350578887801295601664000000000000000000*r6\
^21 - 6659474990971144896674588508316747010147797574157472638692317787505666083\
8122557280919102985033980098343274739543151004502706825471743267855127318110568\
5447963622084796495386151023733212433982049252563084823779102112365513287320725\
2204518227051948134125264574855627078626151994530247803267136506059369844078569\
3448335835116894910855889593110417891613953265609925094174982350890846821007564\
2515425700421496032323151343333277013512244463072636485783229716769092950139532\
5525218843254884451109478334378587526881801998733546679459852408377313377567258\
5112411457404856225028339268613330571062480140395061657154341387632911227321355\
7079344028657507009969739545035065329418366004605676294323947327685025844550508\
6657044968338868726762973891991248039272662756579340247116008833146269783998199\
4551024120179711534952568050850187439972995372010236102830783415546358864819164\
7445473645552738320097145649576740301394053735067792918165958394794816110765081\
9480712011384812639806434260305654596326594505853360226932756728884851056101137\
8626870845224363876014619171379283254098028682355465391059520849147241105167580\
3011731967533309462506660014360958278701993309486647742067810255172796416000000\
0000000000*r6^20 - 378036346567105049877244809085280174659810144606922411369935\
7304182643143393257061040697101047986587432810789615039773845833836245473964730\
1371252753347959629502471390589568489257685153156386753534943921212257607782596\
3412316062169673207524473356345840170165266504475206999401156458552660911752133\
0479939749834951078788795875546033558268669639500566403441880847744466918730915\
5755685744519452732018293399345049131914094543322482596448749710037726413042146\
4010190430660377917499990178955310522302516091824998481861460255638588796895647\
8105104103269124172243654305465539581860077959676804503089266007516681640036785\
1862421872405058043418648537968409774406161599058803210204622081559109384237971\
9045856943296305433088511936925677727680214509109965794780539656594127421757631\
8476940480533087578372073070554039800870243228582514018417945393023878845837033\
8636951771365574182896761392072278390930449392979671688444754712592943866712952\
8378150039758443057928617390683114305113959085217416733889747625557022040435564\
1876467630939448306735948464168463988729625752729027173261689885672975670503637\
9623231421542191566913214127012056274342449381540830789189675470196948388083848\
4265473354854400000000000000*r6^19 - 985228976382290381364590272650289476348695\
8262805697589706583022942372662024614670135054248010009229424802133709020779403\
1535808504907323844782155373189723667468625060981953866604482533513516154586781\
6819044441433848629926597771725084470776791886129067774030192101012990444367330\
5184654552975625770469206480802367844057934180323528589467784898593390447787307\
6762175669101983073219602209899872134541370273586254734974356612567069415505953\
4843768669552694320859370154296355765442476940966234540635689234622506659670686\
5648412265472107610073464719830541530258665238231640400845285401879675523617747\
7957317766960633770914081393098651081958781394160068550111044598577272140126993\
8832378827198324574875811672781536030322209576470962737727344409497555347385515\
6153435632897119780000678939006239507212366097420980485014802682676586941186357\
8735250213544909365962738673880467267166788111636872464302353952015966510391963\
6677102869279031627896892751256584079197804940880319553879880557154227068880145\
7443177874521709174221821623084828069646476018423890413153088180146199947613370\
7863554913065564998412978373557185249014176977518589489483144403529043649348256\
10567714918431726592885003977211751936000000000000*r6^18 - 
1201083658678056478041810126339137536140986994606644617358508646094438274849623\
7529134682420228213846807081377069673013681359384943759439508488612148683645636\
2838662897114265345783620761094925313426131219108426925614340663230174551060187\
6125410859001541442059725597125436488220082969939720087761761358139032404576265\
2995313523549555700645290006463910058711561380908803804059114002499415448015305\
5764738310080005456230679121648526285950939115880642589342816899515216301824035\
5463973810775211534783690345011506602746493332137503178224690805309060406452309\
8717796190448164690986318150576424224547395291916965612481301528167687392566503\
9094414477651531078727816145149805811335996358932754605800426559135951115313433\
6836161723769843329924106850062479878444464526581958470652098115585662989030527\
7913989679220551190390430550016189336604518981904309778451868227278053875304741\
8570794702964748907448544932399428275362491282574689239121645906706677418994436\
1085069282419161919373731721922410123639013344678792373866393038277632715056147\
3464900319543279424803401517128076594553517937523574095598869074739635119159287\
7291904741379372997115125479225245190475277119377322002041369015822573885516173\
942298240000000000*r6^17 + 7140284620531380798538439015457323302195191350255456\
1103232438278516033261304850686651067950598507272093827922238984716111000642877\
9262445993051439002005742445920027489647221355483676537695870804105092224828535\
1193709280102524345478564089747533211657879483636337131574248853739507240819276\
8947214951590188112535015705956533823348276008455504113673924638104065712613580\
0606111897867816948111499490377614175271785642776175695336645170259797509406637\
2868909133719115151104583895259659354735913145842604965879584139845555578944829\
8249594642185276067788527281374904298049884571289426063366209141124403945538628\
7891248003180160793691187352654860680788431256756734261818761619993534964288042\
6698229780226672960970190707847446615717862848149108639697306378352399284625258\
4472280739212794855887856285803404444624235955527305928232646211756814781761832\
5753674732381892360548253131334219926436696145362607251967611159850907520635092\
7664038368244715518357204505260556310983427806763923376497964835067005058202904\
7947322590811875024884592529482539178611288022364201623783281947971009687481199\
8961575969766909678419130446313256202812560685991129150720290441648190237567770\
802549954786966132792759405642488594118400000000*r6^16 - 
7896588560803496058883058941392692652750801284695085373525333380997859780806856\
2240661785036165499571096586856769591348261510350819503325435272493512109682311\
0552936376831953186924124248491929232165548021332913721445646573537005460758139\
7891601568315805241838973452211457814515215160714315965436416728772570227894154\
8312003212244979670454370259610656681242178834106599878093928714219331184765900\
6647213207091891275200738312843962972967205556349706548747033426579083747220659\
1367187683775371539945337098469298706311528993243894502689107098072517085019205\
4146451570651212431472936747211248843468146130799764985839210196282811668470118\
4436102807566010851216069696063256789877780959715775243820422673236163556022198\
7106078456303702886222191822841504998772578291950920380817955905892257249056115\
3261675804654850286720719463475846444115427155747913629462209817757270186114420\
6552764111761814647243010111578925578312971692640483639408693092687963839764669\
4426722327980783890972877956111110763543887163731987343123758929110155467550629\
1249477731591626211178835820770042275842905764588632518797288917374312381372619\
2255612180871258412326689755623392053183606891582839370034682295012004012169024\
554403227677050052000000*r6^15 + 5713796141876658372048874070832092111197420652\
5490266490319125005725117117481547849946037573327130198562903014908052706539392\
6574987467011966850838478263037256323124419180788430655555597672685369272179673\
8320738184007259317003937613855140155218795320653575840892346553181721295240755\
0773953851884027450072873175341564715263985510563981016381965514879253554784667\
6737310072839432406077126691103491629984856049917723434406462296681777632937862\
1286677157187473814484493837454227443298502340404046196574535800046809672342892\
4952486887863759952340584216742688100552298215028998996645520018771259235309751\
5508142325260605994728421336911602029377894616791207478093441217270228126809157\
4592525476694397583582594699062669978673829568709799754907972287014066417959864\
9398864872205181948572814591423953665070224900618976527026852145017829625666897\
7431014924629033323594031875913442788801587500995610277746361144195976057833834\
2810445163270919252890982559138173899073076250522743017036316909899261368291836\
8910625549987042087195846423712425930876854666831114385120029157349889752050471\
3889498492326146171118314674020120036174047687658061853628990597537889794796741\
294270870498608422480003803249803822151049166961789679540000*r6^14 - 
6806865481326608170275550782123734349501191095907720220862298110132910791109331\
2727104758444367745442694942472542405132424603536150172788757995721407838976565\
2052140127473469520332449884652217934063155462997176191467358442457084679143707\
8010180266519117875924458831435936630381801945019451092532160452090253488611560\
8294524416504708906504369168780621586878425137514891167645220569572094827945512\
9479253856326075913888070446956900715779263353612423121747405004075448319863304\
6393270864334142561650228498728527500091589160883124668564003652544732452474917\
3648638971416815211474109216387174342874352775333169363120774821947856663331342\
7440506580169767934819549196497954000605492049332072548440100216360425990775099\
7571076899983943375308145399391967985455862492228101957403133433763638126119711\
4128314030974292524246166746687748088387234077607196622611117636059292701892986\
9918025234839716249361506377175203782789634081156672519533590021915193019766133\
2904994233960030814326955350203058605680161440496634933208927831527327240201618\
0840873495107660570885914482378325888073612823380206877765880800903455331137579\
3845512590712237236381933915974217916074860776097622294671803997667114266502106\
14070773444369766048036062175*r6^13 - 63714545318720505103064853896149596670298\
7988267134625724751144673896468955527409604357375753736431805772821014587545558\
9088733031327493111643679690444645729351622193479060169748062513288006918157810\
2101817571551302452610843331389951922300677006113459803766014083639266964688062\
2930746956981722392500880981734555794547295163730396509218450479267075451336582\
4101898922507254244985748208344392920944471216287744664875686476628075095256328\
5786963886120259797991947450558429718031193275919078330324399267361627525690811\
8971837471655431983605745228252539110005002771451421355867511856418288019212443\
3760104381782885875893515748154734268966279470255689693265397819074977885923239\
4618896786878585585261747728101492032507988308492328783727497739749676660429700\
8229173077617694865592973017509690646173906593404653245309104931525113780869024\
9532892744235906603937363145443320799129940363941596483563490908801406875850422\
2167048627101739183961469501840938421898112564398424004636172580475940905678537\
8644917561899667368507079840795178288640793684195954532744768414085628482498237\
4349004227004266782738198821427197578355677942565100521481858733661756507805880\
5712905983158657386276430813556687698871469700628232648530918097080344*r6^12 - 
5640094997147994662221187336379716597218334030145377351820217122528049538887902\
9569042079958219912964003056310508268120702507096709006172249751987766604073286\
3354288224391684659272314223020424861656834342855939150151210571834896855635912\
3895636527855854682761426543177295374389252931073540197654670112605583565658288\
9734970111205673628868965253516857823426702706442475126930121776747022948677880\
2741613340144414051111143329454446488486040195883364566967471230052773653202794\
1175192371051621933106279956617107605747725175798375008389123898602542206590511\
9401076657381355647190115765604754062331776708777108782186726285954748960711659\
0398610997763843757875305910746521503803001619654308718798485398592688219986450\
9003275336667678902390474016085067543816003767402865667731908310967881355124198\
6639791637481628144131761716230888183508769655639576916488103801019090923448069\
8418716027753438039261235104386152561616243698501904239117818287096424273176774\
3853634207661389510884586870428786694674493800352760549982794589252821205437852\
6579227238647431648896165473190130000575648246989728593148382743253320325212267\
5423318560339906600509238018777132046330897915791172415311708884718980046384003\
3509972474666069221020955014570048*r6^11 + 
2099335328926270868655243556771129285926706003133022038966205801205053188999976\
3618981619448049683055950053582035182012303354571636813850177712487899230869191\
1428123477830977946381764083720974363869765469454336227594129155035838317394951\
7924865544438551490313481102081577530906268316501291428755887300955707926401618\
3796811552018668108472923323548869557897997045057252699375806893924600129804453\
6897532820360380828206426957970753772517812102153886247652593590040327574940237\
7897192268337514378234784448013595603953210632093708595668957848928522442468745\
8369777179223039197926609289728387878848034445570876734272586175866031986487469\
6929625499018121650318507599509230072898695107483705359639678878685635740955527\
9712973877030077856763908059977831991097616707185875326589047116885641209030504\
0855148588223558568050246598741871418563579897655463009655683285465229504561007\
7017418593171303695455984746819814402659888971661717056657989646444790710342546\
3550503328346454996008405805069405515008267999811758154173109712120759351492145\
5979117652790378606420116943545617504293925253257460102263141084584558734148674\
3169820490066158329859672252229161863231338189672739947585371165719673477636156\
965612787207121550835699980758746624*r6^10 - 
3752894844797064928559844466432722519892750214247555769469714991287958046977016\
5001765566781140817395524539957316066491877259735201312082680347919302581167022\
0146274540458929361343746435696486835934869256897947974145755992342349938887775\
1804644632309638533958557940065455762180408716810176056416357568972460885822703\
6325339721590430178139515996775611232699968032169914476120811708290044837029191\
1456913096000461769097664092534515304743703068895942878092040965037570443419183\
7467735851005850206998022781864006427913947887615223602140201746744887145821006\
7192625646533888173705908060407825236058376590189466128298374845636094376292146\
4971754543370737409879319334464655922844433791004491419257534540826602955042385\
2386797685728050528601424827466617229154111174855043787605915664862503644003824\
5043015450794609916519368267909855707521063046553208300210791228956654714026313\
8284817564580613790515573523218609934617934678709168527977873750632981129169536\
6315951295480751258357667962386517656710531579927760576401317342374580864483888\
2129135984928981172176790671278908695182916253368486065176164587286060787987006\
0868907551085730111006252757044692238821159898308370143827225330894450363892949\
99475062539140591842859067937656266752*r6^9 + 
3234472059174217888502867113101481628252670944914174157237271376659201127462769\
4968789797269369746101543605432270891872145005637760795077038713780867885971995\
0385694504192260432849388613444382986168777036042563959455819330770757566259105\
0708661051682400219260854497399423879420604743704110961478149314126670855118820\
7270762341161050668192699303550256933259620684868540048469342827210806188575468\
9952011174365303086798450664918245997200666755092010184716938041626821441043417\
0167943463072248169238392926806587210843624845116271534889325512772050963033472\
0991896644723717735973970405434663783052971648699267130313837142002442534094691\
7713683183977782824287796161334432040618626472388194436393203481635524718936054\
3700304565683384429709340355453326921084365405278634257594422084767524727237689\
0867136081619824767853975015336422195731012538370560960276967506785928922771648\
2976020038921425263830991053789361680229493714288263640222500089010252080954852\
8482168288184903165538013832213875242888382558483429829912707613785659963604408\
6751042375064063953084014975731068954464356373614278531551703937373717351875118\
7423800254144358862756417473543401042778172687220970184727791119332185972071086\
2585743355509105654293264303788536692736*r6^8 - 
6368317883290851003704050076696701202839540113123818400264560392818145555209161\
9273260150910613029805933026838846991585411322436476429798804922608119935205124\
5482779114692645697874899566029652759616146616017807940594348599375279073447052\
5001219562225137188773562093816789725436278712515142407846084909680536132921561\
9969511087426699877828055007062107794126515185287448936376667882390185727480806\
0954407995050777950656220817685299237524343500165527143719721750664061209621856\
2446478368437437615175248443446195871481267176051579974783506077347781288138728\
8224473899274837694099060399693818422721053884127628987084971122115300304166814\
9213316600687550358511472195939995791006326521608763101770956957000351484629542\
5316435952650200505911804927029431003538911734593187641360514121570931290942202\
2123810523423183785548428977926869504824309377365090418244576682417992368117091\
6119369580779668100225053167896595228887520163509941315312930719031183090282907\
8760989416239253063644956924042668712956092798114138477062554933387607905176171\
0885147067024707050100127120026260509818648673680718269061077345081091568790661\
6303302920175837937143593794788321993753131912056942933603648470090823524838963\
04613442965465841545450177811585574633472*r6^7 + 
6744113214402158292260476527915686065972105231174343751120763586746485781790334\
9038599176705592344639805356457145265446400196389966491027626250476555642296735\
1933007868196842654821950052611519633706603790104364827258110187539980317345013\
8097735546096409299646081659891802948729822118228747431856878862813723926174454\
2899729440182596133249153131606877810474471986147835562782597195268056694657280\
2227139432554142407650140649387283919061479835315486608991202341599162416928107\
8826244644848804538548450939022353942738939816321215517277992183536087134133091\
3959847981190262872068710440950460560292724659499093567583964506496214977343149\
6815873841541158666687150420848316141673464060667359088553344781460104418475947\
1589744092019279979876359966681298509094263868928050706402421662737544362311353\
6937397933643714485919919780082488313319464879093501214304298937950235757994317\
1668863166541696695933718254935614666456892627835769331272663839200663424972135\
4320810127074917626315688733165104173342800333823074700561230340291045273283630\
5455194230213077494916451712885493673246395974439128941388035056964522965113956\
5766798099363750347681786480684655786925817516538865644149522151255993506343363\
629692654523258002961426101430445135626240*r6^6 - 
3832247035177907188195919762572974186857584141911692968256701604375834629063661\
7925599512998701539549202451509576891857354016895755617427627757109517524685707\
0524655203290141794834316609952701276447677836076146093952133141378946826950057\
4467927642982793945432416597187171115918795028045825354776261255099266669260163\
4892558756288209066516379390707782340078492386772776971878491693632348423156514\
6613228101325053665116768340815223204703506516671134724200373512894637587869690\
5990389273184347067347876618344352764065053944350450143014570801030857899706184\
9818264636857785228683248350184532978464044174211628173452730237684306291149603\
4887584592088063292753983639402488202954486761485579715445307928044593662285653\
4386310918055829779727566757710338891057768755539576829588729692832951627545931\
2250783901810406638155028737379964341744334416727164173641937721565486546315220\
3935784570098838520262132781886785796095451410246926431248895186849182494360830\
7750688002188330521095990736518819222256749073857644816836700786292716578635172\
4741061682547408577256398300731216607787119547766247206099640706212585782629470\
3199986300749554923996249371157846670056254019241042732635483856387789423745121\
0322293640963707064810913233029490192416768*r6^5 + 
1176189674571764547003256741636481344845626162788245682694063441610210183765377\
3597166140148976351712970954506223535215589219829741717399323920771286770156255\
4334203100513210106331675133268347526829765336415567729552153989411153039715982\
9052809945146056819115899534456558119502407167642779236644700664358830578055027\
1948149604549289404275744299405725572520683425650731813323313111877781705961569\
4910543852066962237271854270422150793097498060543043465000174010855113518112339\
7630173574473369502414781840567011335598241699986570150970588737492654948030094\
5474191527411415306428562226385066959993190057250074607558465257713024796383270\
1951441484841244028996677541085790805692345964497529240660317209114396253016223\
1534340486787178010623004351926546727781025755610468320292828934178383649971036\
1619959627020163361769630413277762928406318509420021051825268990333613530117012\
5672346772336800186575941333117017212534268048440678713144799283129409674577352\
4712259822821341321522802849819443443350455970317618457006037777045120627663067\
4868908860173538308150343117029799305939546263093131753721501978893930193686850\
9482144678653453574745250427562797465292179688244130773993005817512286170251431\
25528967458875308756265653104667716380262400*r6^4 - 
2023245410853382377378085886334242619883622930019735417021680560002977233612207\
0745189328679454968677214937003193544374141620184042015688035976754322923302528\
6762688499841747645640271952519281271063616572506562581049352144810791134209282\
2390491379284269371906093870442753487710405835556981291210786744900305865368411\
5017135546096034906948391296738314557717762400972573587912245795448645434400587\
9504362716171717503517247457589807084158611256564878182006062020725111779228573\
5206025570648050039721794010472751833569017071673165379509495987000200421607181\
3301805085151730501415127644890339221021009095303199665346276346449668206314447\
5020316074542749992708245286735982708422523389930511157852461324692314828240062\
5163421552771341200143927661507058659462355703636824082329907684274971501684756\
7185739627903764857409991591171065847572897284993467889144133069316008978825368\
8575799367281860284813543820939631724982502686160749759900760476641830380536686\
8381451865603275772207203912918461674904514578367838085315563262650342530256275\
3142797933017368451951163332460411940668793411322051113629175961641025981946680\
7955064277401412768141409040299478748197897272458311804361806512729159622420089\
32666388561643508936086532108209436810543104*r6^3 + 
2030201944596455788316729928900152200941155672622667156351927120142164973704438\
8298168767199421953262003467023788419034232861966220493036456406260080463415255\
0491769764880632642096949799167399778398990723123248934143266735289165199356913\
9705184786137019696249400005189063675814325721617053415763785570382138762557943\
0636535855620070041057338081089706801597087971612006527385861930851440652447813\
9771346626105974518314653606545051294649377485281274381796184834860917131178085\
9241538339992625766687034576102167621508753796111227773669753228436569274935829\
6155254333802242529933728378085543198990219399509086181012915750156346350839984\
3330237692984136929050111722747264191821569019318081454355486850829099582721072\
8466735580091558698921970226465695700614231398477828607598431151098137362066505\
9809451770482592942734348554766820648368827698320010991752312452282879835679259\
5375171626526197893220659927186118369408976972532623113606149966725185223972347\
3105389391103201965177617549571192460481103413929838870903235209122474553581192\
6875361526673083140208642860756632840789944806302131204151053960084688729286412\
2581094721512134632081598168574052357736935642704695287775328788269724653895761\
89487878763871929652541782538877467040415744*r6^2 - 
1062834419400823619545796514735916582437874203502502337694562619478942208043581\
7104215155192227769074046514750695234064084965586707364869406894239469082180859\
7984498541583345896534360445487397277671509667003490175022293956818831362395916\
1752554894894178109364554401573738237593737887277715590986827435840557699195338\
8538631245555792768606223511293120399507133331259243058910151128253541477808865\
6243267989904597140078467753716151408312959389920523150475499283786743557547850\
9478679324502526560807040693009602398237263957621704733628776008734173506725244\
0785703727943199087068832468063701075933934120639360823747480528007771910624230\
1496069618745645544754162305148730555844026319567485833276142786688922977940628\
4570852527764293013756803457679142328804999536576064254367986022179042982894468\
4457876840205111362318811462658508858050018789758683023370268959476196922493577\
9520185757536668574471270456636254345792084255901993650259419103769920914221432\
2763384217860556754033844587140545989560736403232705469671469421048428916347284\
1528889413786383062917318743966386848033522850638418052311315447534630192154636\
0998641997698033138797504013520927865013667126684591936770846574701248676948905\
93483363067340433189977119396719700821934080*r6 + 
2082674693988199976781405096872882853725910508850137526632566933459348769169965\
1166715303681709948309375143111469202126242560800060025963376768801356807986445\
2489358342484196680256370922919988782321730000512814722383303808116774712387196\
1146208070672371441173324660058056969286178906799198962207380532085556411671800\
0492761151969496724123869331138193804583994314644714506389622058046577561478153\
1341497665464375997507981328100673137232218126550210755530876472143139983496148\
4333020046678316185962697244741827585395994736954901379546669166331865965062327\
6118207756690620792131103367838867103555881566967732879514229799233620114166342\
1592027588430965891927116097120701657360618149073246664207945162752334748468517\
6657290318705965375515563663502554980350486297635692135759651687424557532151714\
9632142399398992051458297359267880812188443383292652459889959348422837975281977\
2202189455429808600440595371375906508009314922679833017865057737027095636238878\
8377789355825770432067639740797086925671987627725166846659598071673294602849765\
8887991784200938252546356606158460374910782981484877093013451855264558303657575\
7394774837307024985265733038737166464581428949122102598647583784302948970611177\
8538699891576030447401519092104133181702144)*x^2*z + 
1/34069165570944816802432995470663154098787535674292116765433369163664258335493\
3736219325377328490509081727290841186422340698573502042398088173210858666389182\
6567343770557626403113316015764148421101052511195815488184893975876364643392602\
0697741692038171394710309638688075246335383184165585862648697441615579551130836\
7170894324022982311966615163580462792363262683579104627158819311188174036316725\
1279540972722574334508903554128488944984589308877813176385946068740013938774553\
0095930018754559313438476340109587160373776097111292712438052111397903459166266\
6467634425890025981110162263886176082521505709121512569791067647535027290995360\
6588243698038592416165933384698004520060026715812847779164186256695236435701158\
1812136435355088746911663759373287836395332665872390194716101584220640913411395\
7323703006931020417235802214747038088785026459043511012329194597399623990529517\
9182959441131831765039244067726496529013639545557425876159431001575465370568484\
2990417959034446285364347047968774016029495826100666219280903845715242451412368\
1077105198749542018455093466943095042893311204112987634710159485214354908441082\
5887856256332456045881019272723275804508203188240286988376041864998522002031428\
2455271035725280717309634278041059328*(-238604018625012482436690084391707995855\
7906872381124190013124367935875725712659834154911458219061042751185451471871368\
8763901946764399947801410733834534420286942484286909130590848935858847707553013\
2985230717644195178468657629439305106010346898604741554272090657892331235144038\
3741540211297405347670848212404914393629883305938516388387788091262875482580303\
2083171238752482335016330910682656454620067912473965122220808891445748869122627\
5335556467857373052911648178490783368908356071500442998089359499836790761202273\
0143542444269505545469939052712338103254630679657650227691340627170065248097780\
9911332716633020199465003274123567605842883889636184876471607363848788482805138\
8253064543550541525019142543587183655376228506061497258499862866341398215026619\
4434535016661818114425660010031762352171740387839931476295377042151729439747748\
2461007905548261679943790341533875097063130110346706590273478552173967860244157\
5862818052250411194388967561296616762591535460226016232445780258573642943882594\
5615090099702558525130426646809957919973139454053425850235260847501737115000494\
3602261635049947853576702886392678267192272417310504642593700685561542751201712\
38919984150673547591680000000000000000*r6^21 - 
1861735754914009721626219684103282933633718731381821068905566832326166497929558\
1278193131805428890277642553538469982781469529506930398405266368766302716780279\
7953289015218691772375244023874649791365259960925850973560045336207088358914872\
7123776731095565092847278141009221517593928167789764601666878944496533298476803\
2711512609798174586807427184509592786329986267866423014028708363461507443581355\
5526277532484585638293907774565624371258926924147048863127225559334541296469477\
0735750779990046629349800998294700984316127607556562527063309160614422204058621\
6306441491573883729875728345923169066145096852286849547133815964957818843426488\
4723779340717189841473694371827480765609335221296489680699663051215508449642479\
2040192252726402108449028509107631002719572629332911254574915564260851540626524\
9819369725025161859595597445723199754902020543682934462894534334346453533636971\
3822953451583360364548476852213819564071808903715116433108416115477904780770675\
9376326843031227376115097197699594891389555401608601121500957617025878070973408\
3107045238873589966901880152239901216064403440948065048477266565113426209753022\
4083511585444544387202193155936763179981860082229947392199812972544000000000000\
000*r6^20 - 1056845745423324865582392375932461457820945572590613171723914852448\
3510027147728234246635089842073715842652885150904821906448095814524270675638418\
2912478959027695285683092334669567289999383399828227035683936088033645706158285\
9824260171159028651387198530855445455595002921191402784763493864537894859186270\
0202841950308336267567521186537204922456530293221145043325981736307337611331647\
2324688553750342935962554408319772050714780495329727881875172111324356427839764\
4959150782221462126073589767883035987443337236866966680812542724271040224164250\
7529017621299059342230649639170011563464816562300243983316865890534540928382977\
7448332103952238646798667887548236477166829429993890732672493406793553776932821\
3813283792957062786249584381585350076482334310231450999052991236194109366225161\
3923116121163245647316028729566511376981213256007992281835140706216105195086286\
8175714275718019524449529886226156505493333121743521370612418467690990615447662\
2162195885826103522970213608612799013196209779956375509769879280708239073472288\
3604758429946843716692896056979000168083165567931427589981669228363841733264352\
4806711349641744224801831607602722568871649841749584361526904577102974323727309\
60416768000000000000*r6^19 - 27543252093136039008170956881837569136266785572589\
6984141058574642163174515788533941719733643875038174056462240824577052589464734\
5861744548429998814935751529417690223820526363588031990082629465294948750363554\
5304346311827041087862203269621902036261006349588282134880172620149907075836138\
4865221498561640919655767062735998849016956007487244326604524651814331788709609\
1013742943735715711328269254343759094264084643558679701075804877608058130617898\
5529591282023250795932416074109312974390678117598966104413753341911401220980642\
3213123455599977091027718612662311629100375795016708999908991165625357953711105\
0450440215061991784307158249549096737943858759256010013607741056806061123403780\
9206666611341785741854766285108340806767867175141991935613603233612634983732852\
8618607281630652148869256581578837217443766781873939712859643557466118793512352\
2266729609649043754407001997430828331890294225965486883562959348358735777939758\
9278401899473098430119283773122368907609294139821005581269818452669386052248793\
2650987147607191099160185626202693293010102223774682436759540683129785259552671\
4559416578821504333279436872792406216815760142649915162170710953455789080895265\
07102619244823267092874464972800000000000*r6^18 - 
3357772654769096479264261274558025478715160612382083374430562441396263289309013\
6609763529234541108289849125460718132095145183235768277867605609367103581725370\
6661996488887606666642111442844865958900816430865590671835925015431270330361285\
0528422082497805340144722384426476596525872199659624501605613422958463397102693\
4477529596666130508753513393877741323659819548630979715274840926885849030695186\
4550973664438719884908524837495531164247968463719834926036114457093950303907027\
5543079616837025352586533202223529042055436112154841536962412693670859137597995\
6240642903599522560251241787985457381592171834525526556636298637689025228968515\
0270339462124689436776640907661623299126599311482679831252377940529035460994728\
3130288719652991842890210705460043207659046832622889497589697358704076284141238\
0137412838195549596631141274331848062588991236287807036001810196209976805762034\
8566790247808024540302467157719782743369184761874745470425788816176759078189652\
5321467135434494663010975713343405887280826275998615483210307023414094147159747\
5652601363450038099844182338130602423088871074443069298217052296080031354685962\
5547574670404378983682517352827402072116759367159551898665259424488688953499289\
1497036800000000*r6^17 + 199615203841728951817597637754025698009977823707312018\
1569953076712797114545086924186398961528058133857407927402440018385932181527725\
5128820798924637299742834115690137194776186414651620473948362485947180517387447\
6096112324729190247642780605105481811672269925993764130347209062848693346633724\
1283827656484503303797778773901234059445440144652419549873703412354912722623591\
9937052474992651488577606440045581501659369833683543924383078172143054231628733\
3148876959911706633299599023310239137125099535204360723682236350484302293974981\
4985184410797051163425361640905501874027373154705295666329231336029611736882177\
9467465602431825373298102822882413456075704621073089136515378590492152890623478\
8452941092483852904393091047766318107652557267955129099226609652194200015121032\
1948691558357563750859878999906543464908875481053027479750045998902760732810067\
5310340886217321154146737047006315130270871058210925736311954745490858992608288\
6738939025813336225561241710252200643015103878585033737351769929584772196784348\
9084807298472722256926839863364003603589982745153208471473281719758972832697906\
9001809414897381685721543374685894492773685170495477306869441065008277649890609\
188938279505432258506732727663388770560000000*r6^16 - 
2207586803866706411884676318376278599776857789823739792918697342342737982626511\
6390077798937932661870562983677166391331420212550250694225402604073944537497068\
2346831700018420284236772128556824275523242485913238419974817693326990560784778\
5598659652268517170795240401713037537985246336764943721351474833881787476391257\
5811650539924994875150524185020839727687361236490115234685904304359354236183652\
4012159658743160252598869048179553855302694142322499497633541989016948661116433\
7155302473595614175798849667836953247447028227665291978080174970037696783947903\
2950997134687123685777665685825580726305734696816820303384429069041471507857785\
6498613998247365516640066928036636663382027534399015515678746260229899817909711\
7452575109686682158423230542670755731226911473560587935272473140798673401250088\
9964519858454440535097380832343543917828147439300816488976488558402616286513158\
2075177144813370821824504282551794283770486786148216314380032898864790871198545\
7234183985640327524286382936526098625857325549900510134776058417690713080134134\
7703769894923753157961975018809468725874580329306344148509349922925252550962718\
9765814059939325201384293076712261006358255350642042313110932828539102889323506\
79601676972542412640000*r6^15 + 15973612386169547603772683692684645001342168830\
9873297695223876536936004968275156728383683154703166022665587092868759328469817\
3182303770235206156421473040665558794552261353848030087982036610511181620801911\
4585985416474615564592654000739472547694926894558876135269266115957195307902288\
2333891227229382769704638442392806549127507274401905510669189939967193117306383\
1116076190663949571388862359149813325719960282912751102115926462689925742264686\
8336127090748433063072754514189975442192279388298886176285277761120512606491552\
6083552470064454181402131370955036313686632838654976484351754008910452638342611\
5541059602014232983177056241250563499916339147561872632385422777752372392682356\
6063025118083000925300212390777464278560591946191198117637390783038962479155402\
6772503480559069135097663616486354937831169420819793670103490948316658335986109\
8965243491144106749769434186843360380063371715492143570175530931128353641622139\
2324352008626165361727316742507084802695624768204604463810499281824006877409714\
3955770113350648166591198048695460511303884043892683123881371192821864828227667\
1673853518091103863408901939153473254725733482716070432828148524408618481170713\
0761631647475820454595504719177222059744860168276241234400*r6^14 - 
1902949857749676834612542152078327537541927535286004834896637802442275128202805\
2457950686445183005656922125710689008564128177554294674267030258697797010399915\
5724506529830616826891680100060988230240309012840242306730515003199908027076711\
6426325906404046444808150532048523841074446790618645034110541323649693140944056\
4013564503410025654310914020244582605126948811350682770177571023411236447328330\
4266145849089978043203210204316989822495525695981001038427858887678032388906762\
6913724383926556807600461764054290489000883569757851293034673957533018798653252\
3997659874043521586557892404642122924071554079686315524488828826316895361894672\
7723691779535946605876367829776492831400636122568593139656583427783507544435833\
9485062546408552138054547331962637404356671205318776903706237501610398848254671\
2555577033081684724654257706073572113560167023054760204745614901704934242509203\
4281477936924521760597957674834144492624290281488972904930954692836029870001224\
8598129675699740251684619763464224127795790647249804867184908089079198116891397\
6500756903369370111713225794348445164277316578841612323942909116626955610906881\
1729035371123322998445884817041926983215195590088205445252225437335925879944891\
6048690679111450649224690777*r6^13 - 178121508472610377350724141496701365732662\
6811962573371865703329669530663182115208719342191027577442498501850252247820745\
4202650693094571547270134201199340179526651349625966359790479274152699226460167\
6631570971253951009087718417859542226560830374118695516124256308240511372421547\
6092303182879075386315696300108610747634383193299314243438601960046830395754948\
7148340279230306355958566789173593092217366493836611887977436506208292928656939\
0572039169298362585970197966459061120565663677108800473894916837222048159688862\
6533129567285249189209037313766611768373540639262571511683020859230263659357620\
5751778846893762136340533890362438926788604897274892131473992018818061418672662\
8655043358308357418792333305422311492933065797520492677293338156061548634509437\
8538177894916655998778282684432176393933163844641200200453700642790972608835812\
3885020050924034336823287168901152050900553393049075024596684716791218053017554\
8219061056955555738795334181699018211098805065520859740932447211822859062628119\
6360211363103709657204852464199703054047573828318952835922489760549216171076143\
0486788501770397187601628050358846702206472536142077840448320248644818817438651\
74274451505430326479715966064937060176105680270584268287834165580456*r6^12 - 
1576745575529177611947680423306036640040020784629684529151984437275468909473955\
6230089422713328122785585877094728647024523985470892413816429949648823505489748\
2906024258541246488315786855943384696560042564369946171822569661498211065132539\
4886525093684162326082351682179888990073946345150016792252863086530121478584635\
4133300447374801585501787108352809450158149364072864652488746677304714099158596\
9767563616086569669089741146701328588022179144730450995359125469769529920692387\
3071392338170790262427171400044162721768525824733939312082411756775241197309105\
3519731343916304788918459160728095539615762171784547748177438502715328998998067\
2245487715825686700433761814109060740961556651298543134896307625958172446382996\
4712540358643811008080683114435689395466647119612708900105099590687891599794992\
3619810576630121943910514953788991698669085689209856946453922406867845461145539\
9635824720725869441059843619947285360975014174286026889452258348350334336972902\
9324093017272733582508929234081451954413679820528969461351264252026790455641634\
5724695079972256301980858402012556074197538896618646837400569888785948728130293\
7404510583223774061152648237242967620240743402190090057502613214015866867639838\
815593771049234517745353772437952*r6^11 + 
5869032346263496399272206210899892643878609778535225532955311940238416590313592\
1415120455312239934703996648659550030501870676970831913060138365034681181589295\
7853970686473462527345622773861423095018765088743006697468165797867688592218834\
4763019909447460816404984534918082777058417477016288571839829636638295493067471\
4409660735685770467683108698644487728080424025244521352189422654783543260093967\
8241522266788670041164508201425141833702945709144551101643436562631743845479995\
2185050761798253304386773095170318243988244476194428142846828973729876887534500\
6957523422522685007156231929893893154711417707472814285305634242494517290091468\
8255561626248600328436780525442771904408824075094983344719050518675570608513411\
4182492432220444966555280275301762291647939636954698566439160454220812990430502\
6646112730137588035803946699422335537613201942453097731384482236861803895061790\
2758479324067032420112688830576309510920544800944943706453099833816716299814217\
2168876411091088428334936008690368770302567469127514248137975608422720756668110\
8391695910153195033700977071170176289887904006948251788142366666708247187233590\
6562693177274589087013507448130850281300971896413336254745017721613375360390897\
8885864415734562522688260086147584*r6^10 - 
1049170177630430499721527723229892310082081669627336343104067463516440887026459\
1261370581152641042735086621127204925460122803728552804343562069941023849720208\
8665644872466358674932240511375450721780963257957441823109601090967415837915850\
5612575426021182370044458714224273704561335818892490051883897602016341361353830\
4226817968433457962556566347905529312896040599234827615265554415752037758586210\
3291153796393768417234524829967061204844207462332247910699269445053989434920766\
4586169546045813022089037672447747031529202874104481737138069376357303712624318\
3610907290450560546661652584144376686478120858533026973044629677941419916315154\
4850506166089087381991404777826790574822935670600115684298576935897620827396811\
3565767735393087137124638708774822761787362578523857116882629935081863742288380\
2828575061539160929308636044774003090709506180572125367800916691514112986416221\
6572072639485847788218843404326493760574790935354479058771694919155357534562001\
3504023128219538610437031966941998315652915174375012439940442861869932745349296\
2458266439803590140096689662081570345911188652138280347397734374876343369049518\
6769623561969612748529774668633119090016196701240243215587571926263756379935171\
8945987773148385548089423447225081856*r6^9 + 
9042414534540282325978098890706613681730106931136390654560556174506554359624193\
5511721207736017519649275443331656800177489161693157820126623056802943164548220\
7541673979894828723185263249613179356055428400366511626148317799653277474126674\
3581859563379519865230692265265224004653053120880453626147659399807365177690307\
9676474125047684393846229232879916470387960070556993009376240095601372419610087\
3059331718093562271669180129093519986101897555113997192323225465508706264193176\
1796489588989162293094560145423191387996737923136572753492194453402082673323210\
4157297379260847630432944842248951765776271480113174089517600477493439158976408\
7560160359934668413947603983289197332649283205246843163504958826991766837984581\
3433032794858132490283244899021827727880933552718985091531435084996207526119492\
7120615121634980919015308960403097354989669694926863298550435526043777562066090\
9948084116651661866158377106442403745846208152825033223071262583277490079537306\
0444035429272214030952375759302821761346951046627431870509347569265729852209606\
4733794346951971199993494750001106029333623088103384752258224731068235501621854\
6132288558453246211437453414174176892972743165095588859183218747043567120279398\
24216818095235068462411173423400026112*r6^8 - 
1780393074976439076818599770885466553266520220765792468425658911724660676394004\
4219898543938782242203488024121669988898047256767095838353235065670639421042792\
4026070468784561201369498068763230944344220467490643525640339007689100590539048\
9509882976315184463840409539855611525982050503702254597777483526498098761553358\
8933486217472035726892666477192123356899531742396229085817507694235129150251725\
0078672279823193251595548526063652030284479845637120280853507558183620033165863\
7559730357497519692450798680419251777395221953722328490088198142628494240436015\
7110635792578148709339460321980552199867084592600248752311403704471227809320554\
5616428888799830288266472031142342372210559393638705901861383785409022817522412\
0106807905954905978585209988327287782828820092690780810168448844566380470853829\
9089926952748404088879420309547201012168116389782217679977881165394705199140790\
7163400049666732712136631555038014805795028004931343191262909289384495449876542\
5292488854054576436556538610219698477330348265949924662124974553430858154754737\
0697904588422225943247296746414229655356312920243417945762754161007383212139181\
9392491572638356659283899886306487300633003023924961826914646913255207269034106\
5320213699868078468249075386400168738816*r6^7 + 
1885510533847507935691334725957250496043931164904470488356809509234906241120736\
2783532768688229337213828745233488071006901631019620411115070602324377892154116\
0182119055987479834491040957623969380701861587860370022558333663947610674199216\
2956261865805833287487578034237981479655590164266092168019769035017340296207272\
9799566694061063386946568224107415999244918096486587372906615735534281226010406\
3269002752122235984874482334606427930797681070774993856935940583976587651871640\
3812068861147730141968389759488628999883104945087680694351514748586784048833643\
1714220393135870641038991873850883125755604927861025628448545011695274169249170\
2721142139640448365924517817661187310088454782558866781839165476870330011755803\
2070084975565105030561629613140972529074377451998381438645913718286905337662650\
4592068304202579155283031315740619411263208540467865730061022773237785850109176\
2212937379655202989360656917614261914284466782682220055938802888216521389273245\
4964684762241290363070805488067649178659505228188282893038598506924582452801370\
6000228036197390693300642687065152794386529338467495336183677402838712778267148\
4859792611499559791499435005306425166064437828762695582397121417601916671975459\
93370528568287834562999435798116114104320*r6^6 - 
1071475025816496342749471008197310562661392443651933941429150143263554514293508\
0286288410163592323393331804093410164369240458317490000563180855865385530085756\
0666201599487050896624348276260327058170414919815161908879962811413602434860580\
0298309314822023692189609894460761586789043775275706032242827084642022715606978\
1386051791663007108739866597628701282795546836257190155115084685423657410349462\
2655905275746503048310974509432184993544639303931891344052450749595406451679094\
8031943729494257188114684779082247711775844766233923756423666960750872616869322\
0820083954147956166409549874287998319574363060138517058973193990440686678402768\
0012624775198951476628214440839820960263188973657095710082879162344255662903376\
6279976252540145879857285685013446104412369614082673106186889031469439036494159\
6070084018212366390237216722803785667608579486536658695378902825657816878268587\
7706725250926706001651512219926596353512020691369737336445219585355909674705017\
1987030365579318283147278966178768214043883258206698937981518965156871370051644\
2480735811789523946149015915488218708131277621263249480883894821043691899506549\
2458365962640570228085918291436514439532856697676094240959452812331795599908456\
085335998523229271491292197221658401964032*r6^5 + 
3288930216482703690208843812229992170891088071729780318363595295930511678725722\
4931964992264337373959406173148635913643852283044641523419866018048775858926852\
4442725466100086745190824710704279598091166654732095189839562788746399769015828\
5659126623853831943415188350676840035231536637344218445549739134172742737929047\
3500415785305369254293503147477006750307102638017506023996278565511808635747259\
9998790006616811337358961498123978389370251673702197558612866954821044163293944\
3638984434097333513211376037079504340954126866324843225953679569680081542940612\
2221184975709648554838686688668572181099844037450779325617077463303200308063927\
7020860508233387404761938906510650344553661788284410342576721302265036519686239\
0073152916156323290887530050506918058760536700733009554681850484002630157118760\
8520089943294187181877306834383562143737749448600284999032909571203682603098675\
3170715994870994666256336920541054351621949934554273449305582382639079699772712\
1219463346248779968785596270617769129193840206603885999180135722705874883903687\
7673547826835655098725530664345387568478436469495100743500492927794877775820681\
0471055598157577717215514146553566074417401172040271643420252323261263218612057\
202558296901003052024497631838695688503296*r6^4 - 
5658583529739306603147727102630673270863383620465781860131204879405600418250221\
1465471264979362602956137220004004194646729782365721007265649465703113671986521\
7422196881494781590003898655863173168565300780459264744594527582377526749526135\
7374178276802282732385581387639633475833963167161446787915362355408247998719770\
8991774829173091310250210543500849770619667503452992732263960525403573331442604\
5832161584913187941953635069987227029353077958252376548658550919248794058722204\
2250691511721882553389660854247977052006751922712669474034185994032962458705037\
3985541624048473521493295077247496305222727117003957839467363447583439479932734\
0292908531815180364697384229861536013574355802308838224804637590532479841709769\
7639274378302530447910505247617022203553439794949812851541341803205493690466085\
8795232778854104894170980573385378909110185482861837481675092427662498257203871\
2708279043922518592187861224437294657444781017038174184230163805550061431763570\
5208876834855837768642015412923210615417104794893938566319607549307562099279800\
7182694403755776747840209301855926662035657764929852249581784976216551469266274\
4531458905222163291482964827446554766542641227439476976658185047306457145452551\
634031105189555476865034994108353088585728*r6^3 + 
5679587253986613077075738222385883850328155622180672956738314504180328614206166\
3424842097903669076263207493924926009111615005492407867516488579596035533832226\
0818819290597388438638801007077209268718107985364475428556005127294921706238723\
2913633632422521626319853029130758043371660623501616590364081222698469422447723\
1676769833847223283562127939678253873388845489826476735390313314610768037010762\
8126050998917510645274745007598824865745388076918974518404647657868490094781845\
9646277516798022495996099549532034114796158390999730761114590054592404576358195\
8119481723527411353024081732597910944889970058188908196308670221319952755757763\
2525386317733151040559009353241850848643105508560738257153178122427638186152231\
3350031316827255964444493352539491093510815687286907226562020463821419442463618\
3048660884966074351483297601767667077220794648184131093270896702580995667020738\
7413152821669550978674884870461279413024838681724151626199602621474349977140362\
5993110720207907793243524043714768228550139824799710248275525126489026552192505\
1434402706413266342087432474161201446603158066818249829521104148349955810736052\
0065062802238413634140830261102611414874657677964092154396217630411445968065649\
346455077786420258941033750327431033520128*r6^2 - 
2974908614053156878209773151246455876653074130209572056012185212505828949790338\
0640495601841159345200711244021958403518269813401036812800279686476666507056744\
5656449248449593690276688888887816026992265309349031390319993715826911094707267\
0574047737142475835560754641589976983478435282145625132245980847522013712440403\
4331206392216103401534507431897803425710245962921871646384954152629046016373648\
7010115611997493258264281557927086078960194333243123064787617356799905199105940\
2226629710173083477612608337726073670034373264237131793741813610043908547623501\
1312013963591939841449142609056623422552082717943947713936353303658338285315266\
9232471031577139343808614482689428997861137798797093906303544014124730451614775\
1973297824978958073280548079244329987305564898582336038429770010250194232762347\
1986938790352469271467832296289201562455895650512412216172392176721911599258886\
6577437191096783912500752164842216583040752026919876421774880518513967741076578\
7020457606362279582007535719143429673080710721480007425383988580925007762313794\
8763367777532688205858900121232202217903997921412132463219422873845754406232686\
8377014505400558970898894206711248274402540130344160819299274280677487713781100\
182203200057793879888062380663443281674240*r6 + 
5836940337986258964426542802504393979861618473361553876269677472460928135651025\
7679945595476223110241976887638609759864544466344558957293877222607072071067380\
0227080736405360302863185108102869741790105192621633311636731600098270070487310\
2306048067834202023878195652777704257941707940824939328140340665462449680474301\
1536109098072439024419989806121947111400390571934407593383044137413694729928022\
4976775562594190386481407829751686695320408673288861173978071571753257203905812\
5397195003972809340955769531602863293773953680375718251632037999500818611165931\
0964191464463819945393647436479448138810669090749454195513434369058563682011775\
0475293318151730919011417295192836714426876217739496281062714466737397487869410\
7716090315639692877123077684456738490950509130749166902199125421993946715233242\
6745269566463445927437123081168509686752387521726240318006625130834938447418807\
0651714238728501069092005714017026144157330987345865868740175276670639433359519\
6775763865262533706504071485217445688042055812248883468963235184514393511399725\
2881187670541026057077910885488085755449577526524959084107919329917867882135368\
0137653803919069617946585543077752170402908099126113647321383919769932592894272\
67282510666447089301581047493618552537088)*x*y*z + 
1/42935306327592711786304972237760748706726572998477777902247472165928491916185\
7260515847986551342796574325508306473122042468271584174414729896926097878247237\
1225385974237714433665174563029802673095214254815142392167478230468008372265409\
0356322233192402513812614541509861684102562298885426417956770562842570322786183\
6384239853841187538710290061223015491321061983086458257288997241572998155408601\
2954683015403370301838567806085052230604397364685334815861305694694409500661062\
3939420313490307893432232312677488544894487835048888106412163971515946388363284\
9990717612967896636559750805149560280430378965496550182471414804707028722111355\
5876803652222548728627515292625084461323285086090545405373895723623486371394024\
1729220460434894451054396672178056504593992017482533326674356123781526040846119\
3854698181387549360095528941080073205778231202323265295941013985380748570295548\
7313118388319888802821983702238811000647308816077411312110183996944505823022664\
5230520427264582590251225013193161960969748993195546590146066598254873914823400\
2617649903906165114625196555693881591547966230766209999634731550364656469364943\
4011161003569572836649047602675835922505612083478622543637103799620065535011251\
7271923170416232788039866765017088*(-247011348522811628584699036602494977955946\
3338152803688300584632994134696386276337975827843169200328078087196594348802098\
2980826476412162426382565933194976347875889205433287220024738894545685189965974\
9144791160068894255469417469242435139224943472301000873772169976303161290520477\
9948077552358485608241452438731891762632874506977074916542960139780854484537687\
7511951767598459015307990970162036403903472850399402838206832114629645162397385\
0120276005047719400952964715315992932464455234336283186670101831571867741732305\
4386442411792131288325095096404125761526510883356419683778121842842836304902107\
2013149983930496930439545600107171853904043284733177101609154011538911008800681\
3252820730889968293115496372082819162487585713722702651596351872841890955830669\
8143465613368881818944613589114398163580821527144417234862549351133599659417454\
2448753360065350977905187832261930390577231823262962270441128378075372136705434\
7572261913802753386702891604650473348354502455216175375015662910057598529189160\
2954481641534792866301461007487215084948649673314271528237405039262462461343771\
2503752635869004055964749386642825156946861502855062365171743625513783827130061\
41014605215825920000000000000000*r6^21 - 
1927334910603871271664239937149956159198922183967622580018793217065136790004280\
8836849767054766205161753205596059600292274674233801737021138035738229532525691\
7565119692455297005643591548523879277378807755867935604636913199743851156831865\
4412043917343600856808440409697770844327414454888101728356942389510767443404925\
2925435825624052925434206975276397270736288272561701038301203504144974648295158\
5439867068425404379531143092091539669070434217104925974574593262969901182754866\
4937569260880772581047848449675770676916038716820448080772910374924229980206979\
5089975850947679996197667977761936189677832424981912590600402702372550337487856\
4006659602422035744668239654495552106904430741516939156835450765095419107764055\
2086194256421038735994279932696183855261788402899993916959077292892375109632505\
2279480715245860908087341648789701244981320329286870314717755559298113430215657\
5392400233302576788388370821873667435784081588864343875706519637461318382408180\
2063612567576212303407787927639136050505386554453020156090462816010686947257586\
5643300144563615773964144418019686189814855194156795943756998995906042631610267\
4829637278981422981332232251661887483150006968898034607585755136000000000000000\
*r6^20 - 1094084210083663682645682520688865904060196733027553731911019603897181\
0691597794388341799620221300135387817384953662126886249986252792516952557552822\
8741409132477440001950092789430419435540114662949583482602484520351209239573691\
7165481091151284515270065395408049020735065814655599968620859918074139442741709\
6405466684384766884074701994060988288471080049382166115654396584750321272599661\
4599712330594519568850647296011384683901368018709184879257553197784913308364452\
8310689867570862306327374295241791441260807775173958642593229801773742187914915\
5877037648423001745112324378073390020726000450764288719120389167250023646802771\
2154813143775098670453843307265695842615969163300301733640685534698593670734343\
8168058822305766128139299769429922454048166896317184064198193057176116777635158\
4187325934304159160084089414881863410523944670791460934263350267451130653423289\
9583325464519080661402801744216586468296025019742526360748333916355203026681716\
6966732032711642782165793895517537477132845208533379833090606702395318092611780\
2670772103436151003000798134175125066011873253722561251109527716921708773589464\
2959659093413422593177897501187880286980776186179762664578887830726694359538769\
92000000000000*r6^19 - 28513751284491976842570530671969559907943131528674556409\
3430351814890874027011151659807411568290853521256520215844649512455002378158923\
2417936800241232967402977800678663869928921609307473504599237803168967748432635\
4523343953503353705358776599091068525859851416423229971236448723020764058406498\
6885514469046344643701488192678010564198091147086995695740499756165053857273210\
0620793705720393402716955600092548912067465282615134366913786213272611654412573\
6946453827459424039613016060904154658731763164453647746435409981221839442448296\
4058581831754985769834656481861239813486395806263713972800241820706301895245435\
3346846615489619162364637071045039628382441852702902119292859526149992323166284\
3532819428468763003786211388982557082757193636035380763290227828807408048712128\
2629951822768771518846066686491275322864864421529602051906184654520403265743506\
7506406703896523154373164976940327307128956272090829583461228977193466731514415\
9307748294956675420153990203522501544613393723871176609498759812255402060504767\
8112309900421231819401964328530120313780253620042934468250805150177870810852442\
6783725563720045259790403716579470829933732218035094129520281506115051586079284\
86317537515551692083200000000000*r6^18 - 
3476085206897827022285600724184369171416237380512256370140943033226202564890897\
2639788910482492996115550850866586715503751417486968039496718123695615609233008\
0232920491212666973051884334240876588034555234109693709443732409944923900051303\
6930529759424336326028548763819961860463720044937361592276927086927707534113461\
9308275223178304503694811489383076723829104832438098160148467654806522423035976\
8779488268640305879815501039588228945785248863234411970218514147817178101195412\
9615991636144515526581336852920493027114181007469587312428055903156461781529093\
7714382784140277500056082643315040850758706325813615845594350060793910973993867\
0174558164708355819311964757465343991400333689797850092060085122924489634104174\
7003175075957930899394279214744843343992176273614470125180341309044916389952509\
4026693807663108386637918045025557796943591595920982757210052569665833267594363\
9200375592878820143214780637802177695487111478950376817049855551681387528339547\
5278738516624201074372340726866706911460825410579488510399912093148843343646546\
0386008432684760969678226946266546442716646705138530416050371523892734692870830\
0427401038889941279434499572988816791241479849995599840624192034943922103591105\
5539200000000*r6^17 + 206648770270927146350775572681881475462761078550448876947\
4351231631189380761198025520228341744501616822421657781869736831231593953369314\
5712568853390865099949132236775377524513530296336165056992655047484724070403127\
8138676896266059446611794549651740495784562254495368157636613333620268296499924\
5562078624804780182814890236885260541792249372275313811112345859151226230403667\
2217172411763056130152924566420820221181004704372511326337408563237969326394181\
7335389530010060163509651101189939394751553225269104939636491244425171301882239\
7191379099307974891317217192999079087912531110017730550740153941648776337754354\
6005135652855176290978883087281598780458462333962500593721792022555017782377827\
8123443817648268142084812073023652578376423809187921126854732355706548631631407\
7859324325794533889721480353570409612424038298017085713557015363839703813690782\
0084440428700844878315895152318928913885305084456824058034545468164824177385987\
9578679331654038096031549081166336826625915930993555650336843391060059429467971\
3550513238870849694452959197803243591843597986988122737368493376868508466600246\
1587460455513611513736125683343934063595263859215930781260920185225872894052743\
976697738174083632959315769872640000000*r6^16 - 
2285373790851364352270177448790286539992074346592270671478081784549692478695496\
6328726417677561349709841706011134289237508759272110515171975451224767701865817\
1614833314280154498919527778576823400783714181068471231298188019595170484178935\
9053166790591993767368091022913460916940099363903813930450945545818649190168298\
3540599689958225446235602705699860381513628562459887054531607855098150119471580\
1039951027454739991032516869894447351819297429727024890138185181178488690438283\
3914859051046893968564890847641427756816448508391379909191021374370360691634709\
6609086836045982142908370462392773680684806709095903701455811831768744209545510\
6968222147280958193362405145335946596825818509095182339866645713148617535121650\
0651694208098313138224367398315493530954717913319020671657399250889560771022032\
9638924739705882428696724860646373332316606751465770256534540787940039589413360\
5383855960197973541871303751533245137463442509935436742540788817797567123607362\
8389146106506240087197052018634539093653976772181509907475015668180625475029272\
8373234161239259078162575484344844434432419459500806796665315299472128275194812\
7302155915978395904121066131003281224804894153708490441325810194839606808229868\
85693900471672160000*r6^15 + 16536467954165815324134041452411304673516004663077\
2057662339302120960263165069503288268755586384420244385849871620835649081478835\
0841876988305972608813815188109564093535085487748861293447940734159688586772850\
2082585864127038563188179255532912659904676205115856144598621791556965951827867\
7217457982438845318020295130905007148838875006384448658493650064219258790121129\
7228607581051041156323781272379588097423328842049386663640514833599822709402881\
0768808797141749915509283046682423440408395842498219259333796851129921962599634\
2949887101234104850114665074186922377436056172165482497473303339872158948458573\
9911702548327397954874169879522387980022003263283537633144107068810990720063549\
4000184475465715920595377942438256645509141418738878589530463752260081766818845\
3221297511925449027171168545295386361512341695138587126569911887445282771428971\
7701524605902023602143096985881617115326285870901784742638527647104507166961175\
8214898037847767929302324391548315687094755947173792205799283298547502352875334\
9334287201846368290725728457874162077120986880411194363418881765343031608253609\
6783468754554696675450378281516245323975212300175351848370283655825127386574619\
2658023203177033855736214080889532981254861314373600*r6^14 - 
1970013882401638772577588856683031647934661949656296973318249590727366909105419\
0978586428614817221726070918298833294309388274253344960574052714042527706309703\
4273233665051217328987339110850650097296119760386092504859297794175830594489257\
3019287005666953542419275895395646167617753416814845778781960008199632582036615\
8596191150659452395727581619642527704159775173811174873360237788255015645486596\
9379083204114132469799994242028799076114419494554706617832246744627177265463373\
8534142716437850329174843642344223603503568878370571758776091807591257831772470\
1674007875246423998295300901654017480610265308771689130020495198119381562030011\
0531424407220304663999445793252835222833888349628821283192693190574003505975543\
1970993120394564607843936561222766720766255217602391709959052183766941520804425\
3168680825836026969279289325839711699134231263182713827322522008169020073315758\
0711757859878678281537837568132036730245269035041619550942955201383989721860178\
3929492743940042462303892600908389255045845600678754387929269884296363008573077\
8447836490911545943153167070507077662571920942707377461485632068680661910737562\
3904597719984242371875328462975401731371462894798289482894473933557656674029862\
9689037604366278870203113*r6^13 - 184397556537068945455841538976700712326578058\
4445458765306572315205139781784107550317346960590391339418077172997157449143881\
3268634539844989501864635513985607010378426591658488170884616753407637740945029\
0515792278446817087088648871872016111468749741785626753172903548166835878086889\
0166520502287452333994404887748129493860427545659585191973996180256666964989950\
0499135371165374795619965715534983093458003366955603902925452193545583561259454\
8963401846428067283448335245428622359972814651348605559758159184883716449034759\
6877390535052167217128198881197270424102657846349153247916872999474602923633679\
6325118278206024020110972932755501199676010461120387195625428817641025352248581\
7260900267611283644900602560244729430095297982922113671872171146505077987219620\
9514596025779554378967120915961457342792072732489020896852525867168470324334358\
0786776297888203718245393518474012250482041257695534859198591441094784517373428\
6179216673883053832792420319769859270356269916418555793871989914251898269768891\
6437277755311197002205786141772477009451545085926578286150682714825199625903322\
8687409783654006906064342212970904046052401101475937352886559225317370352437513\
02250228216157858053260238908417122034746330839704945792017704*r6^12 - 
1632288878520456584218091891018845577476549268346643831784243934657907067633090\
3760940366794506424812498708169138441395301870866971364031731318161119161534751\
8569432373405650759202558992507092322909805725344688443246101247365770972029661\
1647968106633658445443952071723316346792980969720938945900484647497809041443505\
6331915982855613035826197123243303532493073452017386998955786144932084255699181\
6910577643589695787108059965568660698598525455987499312377361596762156562104556\
9390551329944390092126223930601741297114929137116639664222799914297386606018857\
2678419454324034335489461696971884894788089737436014164669938715421771588083976\
1104682719833169211911186538894600481369118227257656054969845702963132305826666\
0971377755608824227652810511166540775688627284406743893121242971099431345521362\
2256055433419636209486145670270696300005004817881902677321752448535887916326772\
4982124438205703894422587375574437028411720530123569324330906159702183262106286\
4082495076798744349007232753650924051198069882332516742038734553823954163164762\
5819321387932333034044890558878481141908094923178755887848827726718601354974453\
5425074542394172574398234859293365957959821392432433911981330531848305718805988\
277318786711806233112301137344*r6^11 + 6075955240963198073594881048841982993434\
2742566282307664552858856429153961161580821547651164057456835294327010197953943\
6306507596622010454129550388959198717113657836119443406393104005790405512167861\
1470757254368277132575832600343614364973281189322706311166221405504593527155860\
4908428748741673703642736064304918212662005740902456924783114404727247383048444\
6232592422950629104727124026967676703849641044937208549115457579245643841405833\
8462329818081026724809155247311067717072399872384825687949425396721646434393768\
1770234156061239405699382173617436041562961299791377598788946916309612524266210\
8678029555788322836835135145229099254192470363756211630551285128496567486795483\
6085984831439945329105088880601631201353355607231531787908947920566518655417967\
6579203752626471668026683278042567881420792968630251974402174802293039149603630\
8773995719150080960581979805079416867942703803665288003056170254970782589922543\
4252629382386433931021869721939081401624016749920620159874760589316741492157908\
4226980177826059207370117051463391148035585076761810054355561463110076143581721\
0584922720155105669217482167266844092139772201966671959918304176425221639139586\
2564985943750224152321109443935796806720367546760751368598323898370560*r6^10 - 
1086142872185373250853576716292820358439853775802479868547828041546123901981601\
7232597006867056479041187568486165372320563078940724636970054949649906959907557\
7453966369136549313991017248330577639532517515217364366284337912331071406164079\
9005017904566455708000666337551942993388586538455936447941027061414574692981040\
0092397760235617253323992776677507486410401015544871372812867719456918280650483\
6671073089704786259406747021171989926371278568074487896234661550926250873852957\
6879309679537219306514556619010439302772629302384698990567861825083390474534439\
8211848920689485073848156007940728093457254511726510575001851910926252421039405\
3600442323844368915382052442235801401845059938526950720809046576121975913575866\
6247781757599226943837596662165819945356254041615989086544171103693092052777005\
3576852453909681950344433357257191032924622413621340691743272586346826301838429\
7570213117118386087919113582998619344620746112840089500603523444897971358811809\
9520397503153328565799073931161363161914846097309177472020798612236251070320013\
9280980095775205092781049151318351777582942433380533482765945736974550740466322\
3237220889632516704768898824426288734364670788750670119485802854315631303310939\
7510915536424366435297852275236864*r6^9 + 
9361111569955202111523111588093485451334629333779663150237415058302107683351812\
2502364889769030116992353973697825798256296626096115434551923101477599102028191\
6791905377232537518224122783456541995107101819203572539892484815116184664059444\
5952616313461512701778256225886191697646966093507015407434805976894821847925849\
7951494306949856543399352073075784677358707156801952737320910013853623867086792\
3176085108025867047649722892868855665319039923308827240941251289470783863422936\
4333726808690512777514897015679681896002959657479043662878792120959383333234987\
8068346883380689757127216793510929169984462122006234524131430363183797223642567\
1178803124534778014702540666136494141469673878577161064916715872714297444072055\
4550769547504569987741669052182415284041900171238089338537626007486778873427169\
4957623631161227644935036138612502553321727058958652852036753872353815407638560\
1206730097570352918396621365645581388236950377892467061905450596320021049036021\
1176617188842741970619228838759474475942858581968066868045560277783375637258487\
4707173580027384945567034387088682785430117552601242082780312843426927907676290\
1056392185310162808539059721642086965989878910959587988087654497981797763367800\
22260124244733250141587617253097472*r6^8 - 
1843197807854560205023754359611492245987504111965254813159895467725108227504069\
5907649112813622023289053879625388335327573330720079953098746526486882895299357\
1399828350762556064831132625725544844713012719271449533278918501915104363345229\
3478724020525870233451850949562475245614530145390487686592927782235122877912720\
3532931403058406378935125928187541396554988698003272568061521437813196726072824\
6355314427435968724389109541079017980208137516996483616363491984163830266314502\
8448731883056582044506331287331260635280509461439163667054418565466255378570884\
4449281220723896741780875193303813183520001322776522352189957796294457901157809\
6192038708897579302649345705666419382876338407328431813340174116727527264679410\
4147110763097795351676704310067818736561496755924673911188892691344047351258116\
1125789063928542807292201805129994825852465353543285060538706026017881260449625\
4038388273650484405664675484539636562994085531948056255844530945237993415803023\
9685837279670518286587183854526862279505149662850024789962465110770041027275040\
0792062778301117471881816129190708203264835243411598362527679044462913521088383\
6426175608684077180345141803033041139767214343145749952226785838863624264073443\
3481962413764827325148589134920024064*r6^7 + 
1952089221940444393804803190903724752747968265822683546754473091255289089569818\
0866770408219675779434342073399498616135658286615403886796205639643666296146915\
4973794107315056661699723191099218965660075398818022115347265860322697962808934\
8968867007060981603922172458390677727157936593233510754003584916988676705491745\
9044972254682880294435931958284842734996546474155851410979866646599041397878226\
2239719371542546614134752155123634746241317984659547589790608345769165082531040\
1299381289211575753947866928593636624555233165318458091748323865379563788103984\
3241471854777690591204243396460766884892639414679147811330828926866925354573952\
6803157506563422188814950105770749397421877686813527136624120270401092216222392\
0815887396471523585904379946657958559104679161193507039866195659216191386333309\
4138609111018908258236922912584628505498268126452103336793165809802263397991479\
7428767958346580134696207635245528837314567881531505450816865090092365717952978\
7274295557879919424864295753616274090856572379461332772299309241336542590598920\
4752835950208889955368404983402011626041521715498103152718138765371024780837146\
6763611549912877457706470380930478283389532794197856148987970480500088709089190\
39684953834263324992359704948314734592*r6^6 - 
1109378800966402216340776691267289519121143655429914798402267424221795619530667\
2646815265108538043254641315500198006672612614645369015324368109719485743152092\
4978574461402947862316787184737860453886782780996405328492250765900549683903459\
9828729323274001339733595634229872940144175492690493631172216168880324736703335\
7184035587410436230229927569483520190761728570452193986205291735282765484480813\
5744479139754005191623894517165050779609379599228310362045272784935633639424352\
7635882151980197605595276564818511375639524789933861320682468704238027404639887\
4515967675292313053004741846814944546901931008470648893404724957415026482971407\
7927841376174072134870090160091432839919891482426200405798520677002024160430368\
8231678716272332223807129820506359490189912758504997281960880607267558215855994\
3010923815384646923944892200938521210078491079210439043411063672954361220794188\
0417255036660735039748640824280811263587714695867719139163294893830065123510883\
6558360182096992393381593662350343535740303351404190686594560903095066889515171\
7560942010920715915689118314843530469943729362357617903933648398594777867049892\
7712032887772980924094548900321866417131898205035475645817407489840416226324366\
293871640828378461874213718614740041728*r6^5 + 
3405663391725335726503079014024806255688037128273130255873331738140183779568626\
3054478496387107940132474364526301045201001117351584435023561753508059364926796\
0247044618569278622379822533296173432137819444305151757122130731154938704904646\
9110128092071860068438723621958241240350167346217859022134653560441210626101800\
1602694707987208242044698880972385263718838855528105017775339023549022963813935\
4570473244835446104885065974049252609516106387439986612106975589414013146580222\
5168466277442874995372024553545632024101883853109217746238304853974199443048015\
7617069163722229315054606032291765218277861226359537991953609571991943556701709\
2299633721491155281961842526832695895543752496056170554656960057139411504020446\
9681298871312415982804274773438148409216867431231193944177806921398472179079677\
5427962967197649280536298815705544149142557359623106904240420945961178592815141\
2719704515218991436842805539490962271719679028475139606996778136208985272308542\
3114837126946805394706327284658966657049952162070083636760759917471749364883385\
3239243693920062389190628259902470908025030941075254929125943069686338168203781\
3507510926601666100902867151828158722191706060783416407637736925649945088278385\
612140210540060789498688583840722583552*r6^4 - 
5860483502515657384912997078852444654997202945085290679692463928807918928886591\
7322836871130542180574284175892250124012041743669209485821864577355491289119687\
0363427413324410055011871229524091989779204780726434302661879400672727497620185\
7909207817133807010646471263985330555738646563324053006214689379085665901198504\
7626777838415174914824070998901359270662746807483852468491578025371689583856564\
3757338009514755994032312081935145133652476411313085741886586289823138696131802\
2809418388801627648247211157595545639575862193484040603145793410166782233973636\
9896000318445780642301355806506810933100242911001620943014145578877939348042460\
0704676272207423204100973252154274523435781764306373521834105794960276627670891\
2191296158732056715098748998339475567461688165372049878744579810467102290311967\
7310017393664292172239289011113791070757337330072635218371127940949037807839227\
4017325887602037206353092809292925735033442885643897012880316694891449554189610\
5851547586304882812306502570141404137472737349677605827114460335560626817167250\
9740393952131952287815633259561774157274185849856004631345376252581005875040092\
7075761850169486837677465849005653130803957757181524934300944656558351024003529\
782506173463092719830531510032914186240*r6^3 + 
5883755745680787187763825664397406160671753107484394257106407361328244896199670\
5765054911601435815094613939366134130762740100935049396901291975427465019245705\
5936768377807897320395120433893718870543718319169410134066585874920931287087375\
3357420823803955092223160670050391253868098857664453940067225517790193482907943\
3469454004108688559374367547202565458274341922321624712933601634521051026961505\
5832861535936705300744161390235377195154543686559289217425828876653857454916804\
1627588147614221567528827485377389196430969086782906533347471138491456581426493\
5704400704148082207708218724318637995290086069044080479613011293549729104282402\
5142273961595966579504330564475607896245472698465978000742016578009911818781466\
4861415758447636443420148466176063706217781745823205515079535552814730591067793\
6497420486035296428380555281177421568585341900047763638017566324977294284370755\
4024205072966009832778955163013661547078092680526601944477263892161148566483039\
7809339759500390713377219394963008095621763612297667818822513794286703206745067\
5149199042201803225812903559143577883387732029589974030589403499719292175638718\
1613978019513964547888667709774885171053925782072041369051373117123337771546969\
694015159033504281539738442371138846720*r6^2 - 
3083387638128132382764350317352485767713722781101487118432087900457934979983484\
1363291047271371483501199270653563252198183386892004446439575302000097882986720\
2080923520309946919313305323050330601971958474017935686377651251979675295353928\
8486619816174695512457344286968610150521363884499526067022699505560701339211889\
8071165423371610004872427023260707607835882201215847202725931859166683074397305\
3287484137669740052855070413529248371344311208398382224029764854800866515793199\
3095600530199138773784974116673030669455649232161501441433291859588346615766352\
3732719907911049851313806747147253604016185554355638357830827846586120702823455\
5695079102902464240287799880745397730988240956693604651421499432072065560187698\
3004253454500083483440891935825676024053811004761391492810303001505304020059218\
1295906536340366587981053767351736000408920612074826852852437625177867818977353\
7922842044513225896122404946743322323110960926051712440320002900231196017706047\
5405825450365774168753144129708565328011579024262648298805945186367952242668142\
5570506874229736866923024540320545122688184554631793473134984643257840412445561\
9788425681463970128373458455668090374122910684633737596585153244680126300141608\
000617826740985728071125064705533542400*r6 + 
6057043567324536346978774601335128690731598604217277975083667065624201740463982\
9542981375875454855508284506908304593572093840388909894835904002807944958300333\
2586376326970922157926056902044415078557758025344331371276680056939762715423525\
3409197475549815186527932669062095785180671443125699219638017582745274564342002\
9792349584880588032280759764403681542978049664880560662998897641549362268124593\
6018936570897463903880851358425528096909437641755609122357659752434899022878115\
1304864168430088660345907121515085817521594713863349241121387184079573504047424\
6770436437098895986185815232602171127469683397402581320374847314783528655780121\
3554846348872488808118857619296312113867104944295512681524291509844936046246287\
7939442300065344558307398233917812023997168132805337220912954620520360340329315\
1961870998362398753699579454069227156248687910340378264051270882457540222443458\
8220203797761988259671783971706758356629431341731559684070964114214982586027630\
2432964671756569694886589596952891583492245805033997339847438963503629509037926\
5493762732958932756177940116688631348078352274815513944756110358685352271926121\
2206322322162690893871370689326150012592431690411080559019373226372428354034862\
17386797200139845954256516996717871104)*y^2*z;
b:=x^3 + 3*x^2*y + 3*x*y^2 + y^3 + 1/118400448085886900321497864402392837721195\
6093957551489717023138530116994587982962573947808656666237647179472496233309642\
4278078081351917677242017019037364031123502352994866722061848982923627889231658\
9223738959380275769498058710029027519940359364138855100305914139252142531231565\
7412486070838419567709592311033435606880111228714734764482048389232912232615730\
9372750962518164980018534621203933598148251984290777448682405264477963276861296\
2690896473256563615570091677878089242210162570736659582486899265533098056151545\
0002519869458488174522594458490535900779004004677480074350604165377172106121757\
5066814449029662614011028807519496253578997221435136785635369758548638413399060\
4436399199114435553673133032954271350237960440432674782234375709444490453897104\
6569752902810141831748070842098532539762105269391064417859685753450157460796778\
8051243385298655065848071597873685070481595444936646321632340639240176442780314\
0912735262760154251659716539091140641322736691591790883120051002044768291637884\
8066861223742393168899117980355638771709742916134404903592493907461812702539936\
5707854080863143382010839352263585253543845669502599063623854240478024949074640\
995631275662821458516938044308420032529956864*(12398607293199515521419900210504\
5192720502937351379993008695707568154313884113502629905616694176863045845000354\
6690401466925526477447827783526768659321279271210953441222201932582143972754265\
5684608255007580288627310771071238525424531929673319823044376689161392992152354\
4118428967635569620628968318756785166337181376912294889440076355442468076184662\
6548384380279262248262679026693343846615692643713377841343910825934775828125274\
0948183593981184201618522102997484240716536443728947874316099069244474032449946\
1760924980299070770816124943589212828394344741070454127814954391456932556642061\
7821452476204027213945358966022773135652338200971762214748649218020939190774277\
9978785757500038966095694462564400218795843659283763501045720841056943742922328\
5590902829845665523374874301063102973218377600928723265098198632377865869185636\
1145554412764063964926144065517711594654864097787915114354158106473975599087663\
6107517461719362914458725164434549145934369368143938120229577976178883830561450\
6013378497917968404793332543311610001481672552444481154873127694461175667324853\
0149705742996925776493145349251020611015303030262322027546925957306814300160000\
000000000000*r6^21 + 9674329998454413720174995893593685063815649140505543463535\
5316787232171654435804277749165143164735871646787416810564332556383985792667934\
4791500198841872238090432768039985296942947861193695374870784563656254854435843\
7191225102739388534441071798946284554791878018471300021414700452464234086002076\
3044584291087720554130660867549780200233250209554933644385536451699075386001618\
5710751854361914737017919537163140764447613421035716561755847102630211907223766\
0905746662144182558335927100757837137653496059357849190762876002141946117373060\
3479290812775387918333106906593416671852814943800075584402265269289099867857474\
4064587265197962009993740368548696197652906766550709911942107351052587080546820\
3741265278881323155712074097726115038106251180164857493961869677464841716721606\
0873194251102616281132079075400746864910016593324547336754029019943214298567539\
2006969084574687733165786704232059387166267271501179235057135913341913408816862\
4922390677676429919864879224447531180803022208864986105407088388829535559400343\
2480165738394256991969657949912048240078680919703702453418291306590565252800102\
426735762103226593768458447825368308365230015340085248000000000000000*r6^20 + 
5491833327963496263791357381356343596845714538361895438251168228448831966971187\
3782238647295708045271134460129547419042398440164541080741973806855543629552283\
5384772345922972908667523890794992697136830799419066259757693891453100961163286\
7510195260968393924062876137557162365301511671535157170131210698386013155820871\
0266542545436843255447265344726483726492695220254086410906364599855212355675351\
7183797653767545864891387652516348978273984516576704376122296931730338817742746\
7522221403626684838024232016107179738599192637222712232646576415329503266538307\
0027084483573924543160127325700909972201574697510456887749299152088479543444663\
3096934890031323466870057427378311705217352193882436511742678148805852513924385\
5943427444252450690789475923472419051424217072783452403557296847090969266393365\
5348807754818945479976581626988135604589640195738585909408344827211963917071946\
9316108132498199613400634511326682639451570337404568805972684521827614592318101\
2809505782586385976402816119549045084945318167028464226072597672615725612773881\
2110642871842683197999404217261423476775546342348985260060050775431700684736323\
65844412364645295843251619620733925257216000000000000*r6^19 + 
1431309137873058453739603460295421576373892201814963602735564672895992682406391\
7702110594131558803557516159521987616012616931942444177528360176633612740703975\
3028595285841796775558280215617605830400910536934829056738580275383246665984809\
6646951277886099433601722404270330729091779363157104278280625330084026525505067\
7758850639269277637664402851902779496410584461034468735776706498711547000690968\
9564053342830010508748493258616432072415281213114746980774575435144634384045109\
8834012392987795865244388195331504924307853535672557858831308535850818055357579\
7984249013858902144897387229258393033334851370029341935064464729994581473004969\
7732587158719031911101679465252184313332757626580491259496234842492467272046896\
6263755455673270076552753661441880022316287773428360187916517074227661744140840\
6449540183170618200377753691196022863388027604182283550381922486846390064681235\
1359389458688543912766153261496612514594294478677172079700823806873849177983289\
1698212828604711385058233539063873428054217409339047322059326269931870181544313\
4143449222192101081708610198000189727501780137217861615781634815218806709513710\
9675573708274973326333063647163341724706715545600000000000*r6^18 + 
1745001380156268598857172149108723506604524805856757865947406766118580803021244\
5705872231519948365356574310460594775344873064874089797255907641021178581882801\
9914489607229101817544288814574238563072322103792252193337263762257654261359040\
5147721572530486808954414105424277201017435221912985248845841010526506362376598\
0694102439140723233102911107294661571299305801712564924372401510338753906559917\
2153012224695656157372012502656722274183428755338759311697304308291675359829230\
8017854231713841174387495216383238822913902425978742065502871814934192101350490\
8577682018175591228167322747252307436065095381551592466725542229293544329253183\
8998091904308600258744279146782779172878176171673442205011298895516244584242276\
8313620266542933574723974380794042618012274273271147880798374941211497534401802\
5419970248758689389606832220423292862475622731971112989333601731966915792635894\
0554589803891764474727397165087567162026811268495790388654429120438909229909968\
0321317142187082104420413947938410679825440795317917006678711967830611734789047\
1097862282212890650436861699195093159811580706910178447224156421113548004152475\
00426203805308586335456453887480797189660617313903641600000000*r6^17 - 
1037021009584341571267306732336724790363775219188742877461915875419885080555475\
7840413360532776863481891234542759491037264916765784944877469249564186834141472\
6147066351116693099057473697117035746533688121594545924531106040926363584420038\
5993833290256371830055672288880879882121263122426207320572378481165698698617746\
0381568642156601866847089974184161430952899705845496082271606083647348638133583\
2755436123318678978527463055771623791345563817195741460060903588923909721126561\
2066074670222515650402176253946038722211681270990164204007256443446347728977528\
6711881363588738011644583860634543139843043962737039369452321782502254825246272\
9161394801701234828898779545996814952225206643151313959331667942715991461727279\
8702363760947317001514653112051443411468630010002404678407669686648557642479748\
6208857631420878870161470073017554600276821450120851354239644354295028516570766\
6329886882961816341041221133334644096462302915563444489387396448055597869905138\
2539432773006123571772318265189601310101448111778049823853556467834734021598512\
6937592647868031368232707019199263192804858833404941037385858305684913123977162\
254062767233872254938825818310192118642967312810708979019520000000*r6^16 + 
1145695767539291472605669011400941215164788756597851239451368962009756601875305\
2561762685218258899128314675301863839350686047685709586146741525974690868655919\
7899874139726437593837370799795538732291521546909548735349284315640605381886250\
6587242201822947486655733655437321803430970841443480916060682463237038974757379\
9499651515271102418177338936639682587230631040995944591908432615495760710616136\
0520338993689309780514311119211735843665826010779371633273603020130262735981731\
5723179103245875190504899321514982287326505671612951226761644313875006872141632\
2014855860354503424746568886333602242537567562640866798715198472995994429882603\
8152348093666973750401351385249136532037342796057784848298292486120169259723858\
4534115251466242774147079401445960168157675012828388364689460616048589695194104\
4844201928046413058753895285242944071778937738171823182004973101330888361905507\
6998550652993210808476610610191856314337300759614591216440048680160222591206054\
4566654447285535680013200935474394002945554252687493218060014234285633780342903\
2447724584015384670399321438806921794754854424914652367174906042257195918210526\
541484395931060151382803835280426435793963348189243792709050411680000*r6^15 - 
8284576730916225054974271076329811083140373261340302514802559901845559338492967\
4619992212447905646632914690020473368898212312481467903144338035658682368462691\
2723009982210715058581410050306114268962022581669508907618549488052940425352625\
8100254791220547894642885797399978398719041995514063667199662966498687458290886\
3971732368794219983472304274236784886343780841907764390550123296185665622927945\
0042813044627292739357262351646922384003383548320427217798143393907589181199801\
7927263218435232973010662055874992684737421815770318742804008358816556239438320\
2048986908797050978714714907789882173000724335885090646332019085232112939153033\
0807340376820939660157034387442246619369038434190197941459041121725495672811491\
3791665775816733640927710020307557466373122045044073626369470592585518420000970\
9384055269170806047771959348460811333047780164064474237630354975824789254847819\
5346257566357279349223219777382832051148651235035691287235450390198948171533338\
9891912852651655076747525921729752682361224849704217479110169531650760413816826\
3340577631342395710768433739266273036075029868640659287823353594385399155696714\
20437261792923510311943357390168587181164044718263573720589505758752800*r6^14 + 
9774210692507079812266678636802298417500088474899110340722523552978194551364273\
6128656778444036714879474429215710882493463449329261519095947397382881296377501\
4884084378302799897368890163621482885774848017298366950550246214714080908335935\
2740928812303530409016862811291428972538603819594146982921312569404703222507682\
9929791819089356670378517101067888287338432622986919641275915444573443217547889\
3923036068376480811824663320528432450393593050160598738100365107562570535522334\
8391184956667370054042203559634546256468109933606012661251905323004775415217677\
2384014529488983750810528058018983625199514025456014279872795625156414070334270\
6812999128558044870005483273192730352660934578413287746113254352841955140559858\
4263049680666894189042805945230745508348427496432423615988321841542780425715289\
1683498929286781461260074379413595639619746873429185416466529478404042275689812\
1119740902684619048094348456393989607022590427629955495597117024876775201178611\
1961261117447895550342494313804015128419267856149158283079274194112292507349039\
3914650597328964943884819978525285949704816556486782704594843644671772563283754\
8038145307871389084207297074347860232298410352887219968164780298488368599*r6^13 
+ 92688436011161055810644618777764451864505392320178309573311762163135936713802\
0846409115635823715537447333617317274161080351689821186260889773063189214109795\
8351145016662200306044305592914886404332489986145795972419454477830932387011299\
3969392223309909213398456974375790004949444090933998963447430256555052225956098\
8062090310229936211970330767763096044110847424403680054426689985129055761650524\
6184269400205588224251933722810840703906681522485865136278279215625635541984050\
1688106546596439977332336571844281273806122924175593013751129497622304730634122\
6031080575304047285835583158762140241171374877965780630811297838530918444575114\
3600795624717671686028910518104889184598811078391149246753710572763892922571270\
6495310675157588721701260580357239337756568205081478523629172228497227263641059\
3237210918925915017094575939654062249393154583429923531119976798447957884677609\
1929911810252932681727234834859900011446601098765512912646015200076826371131503\
1372240988879024474650633733349369967253855418313042407438857346103906186334928\
1968114950048968739196953673220917420637348658907823188040437444350874799613597\
839181806729341599998778634397541815532500854409447988134015492233045143435480*\
r6^12 + 83221138950704658594038954225628694250409939406432618308567473833256181\
1945394178327544035560139897177347522579931282051465757202438726192856110585234\
6725459623018124427331796490396679416900302098434909849415947811742376994144234\
8435854691844131614128399546729632135804949676003271559626313568314749246338250\
9696290018521136416811530057033516687741370023585160083620831870451831211981072\
0845026368148398864656006692040307089652027973578318589430639979443595849028268\
0097180568271534485856944306881434743699846648177181212550311167510810250175815\
6825605770743266605869412732334214980327092239695655371987065805942121558680032\
1185889957146138888750970748165189643263804816051269972465995318656445211767437\
7424209032484121237920442003946483697052158912326175844894435708756704935145688\
9961869239354423626985487952074649174910992143010459234062612144180038143727792\
1494066031376149670621891315353970235390902808169212601332442037553835345572198\
5538698065566942917703512010350973852097973477203902808223900271709087527376066\
6763062197390403915616778791963258310827619248610821147020846313453704702960128\
9480942552158875182215878064951804107717217131677193337455928306496750636808091\
3228352*r6^11 - 292955859785131894715276962368922926587296675296889753506668030\
7735339225030756792736243747930131745252306484835304857316970451100884712803389\
9695504083439914367771394950403234486020365866172748129884457664726898549333664\
4394863298539636056838490442114691787374190507191039619468550370033174399761744\
9102692155641423040306586394856815976256409523765445493247240450008599233474237\
4363438434636384378057610222598138809610561384648458711053296247688323796869067\
7477536829586376647606550355151913444223981238850514740099334910612642515191688\
5252695441326385073385047427641044539356048982129888434753611219411407848499562\
1007837315970781721545425060056713724179423950357972710738129568238364628098500\
0782531768729511484454431299082782946011195948048919287984017894351851516301344\
9709931994829490712707134224572074930321246137413197089160831729732160303917759\
6498853779272168144580135420522619918280912250593903151411846725899172517936846\
4905102767549181673037981791468703774598207378570849439712696299107463521747523\
2140473959839584463866017512208286341784143487247288279986111163086411965897753\
0475045091020763056231119298344509740226489302684385823884054072655881711577496\
19374104266618368*r6^10 + 54157976064934894903280071253081573507396064891792241\
7359551354604553398228003081235223858132906388721567377213665698212380605185190\
1428498093109537768948265072616108439860553243637945861372781160459624966283300\
0330484928080851677164661937344626524613059856633415577969022771821195975196392\
4224985773622965738370416883632288091029815304163153735330915535776591534245467\
4058431801113045642582753933410114398633731568865167207762142390898083733918625\
6986009928075834771671433969228062523473606138724405189396701742981957310735233\
3614006888790892153358672869712721462504645788396238842206998514313686845945784\
1090245659598250897449270646390009740897402528776274803281589581421483991257794\
4288637308188421767609812032917625328260973719437759737956736188732599050840762\
2340660665815001202544286397244895795570850647932241361304025257811700881686748\
9826285373927390330858612710638755032606334496246905362301898901678303672423366\
2326207621203275322442098623954558281276978881838273959781938471742225859229647\
2243676503463309142152256712409820859224087398164510332329580229411420620972209\
2459182869158103458692194496670288598517042624122612816860600190561954275839631\
04894691068274895206096363520*r6^9 - 462516726587386858662891057565720017762343\
2428911763764467201836796487449808934477927012199670062461005044548105219661564\
3386490947073123509968483608120120396270804482159710717869063881881870865991815\
9184977263125340929431161791095781784811431643439773569753096891167152840780503\
4364100465769008796955351370480516158132619781581547720802944400493739211299988\
3353954534286565538637467770274852948150666257901346279317762826745311594051809\
2151033911844954523549466660232267528115649612925453795964577347812362888519652\
2136075009568354420642930747792853972398188315701681142853870459293586639831806\
6243600272111625688146012034530940625663209442499821937638635749472708089647428\
7719852389440767112804148287843277745820885583626251743880175192954644703008718\
2770589913130038586501496315501061301621855879693020442094032605400553944615638\
9027805730523763945838287670894943450862539594936220190694712367137478849371415\
8141448764176008232137488537389089916650240947794941771323526237082703341819424\
9619926572147893665142461873257291078836983455049348169039652610567820172286122\
4865451237382842039736354330833189217132856238700271503371034616319988572483066\
846742839068737409094815919632114778177536*r6^8 + 
8639428947389596075019254081609065273939796267857276987252238190126394717506142\
4124113911341204267141645660598854749503711684311836937111224614769782394761727\
2089749239272837948373281807140152582188708395604661775756869216329998679816685\
1946547771684980349227526686935228872450891856782909121130647494212318174226712\
6602589750926846134399662245447596677236771511464570290652943466432596675776654\
4196343859148497792853337462002009827308979291163852791588748933578461437203654\
1895296478679931740519430524729943029661853534392884703880936947262618996651001\
5745213888245172006994383063724749601629918302846898127395638290421391702152382\
4703202278363680091036701445788619564089718141017614365614131619093971189181379\
3576284254664147958489273962961441006409218801597755954413370150467877423564855\
0460080620305242608247118771558695165869344839136761821727460957068115486543728\
5155428069834811717069208144328434228082250192864023009841132565680583992673626\
6693854179591873287515986087997965579383568606358436985672996790572798991339925\
1695764247711952099261779357718629928868676397438106780002448335437597517106242\
9909724352586294493214247453140599548767560537459899716060169118754849920432818\
618368*r6^7 - 88397919188822567315220210586151481948204328479838836554000151652\
4372749681227008821403618779469430318396515055368479099998553523602169274542569\
2215409200845106615562130243128716210524407798116295415818258948237624747477926\
0385319590117985932526499633873993283184038684056879580856596554797266439227661\
7520103601545833645882077597708217700907966369557966203435064993876228746144883\
3674073456859732201272488422874256210883239470518866574892227983245521868480331\
2148638859071251046461237794514645459428164616848527725721703434464567945359325\
1473221794817890607631864698213324074016424927378239312745093888014158346989748\
8317328668848738196823715482749060821242705796476232600604966065093286577674387\
5524170364622835992115784174070793698774338951274489981890353184334586628130927\
4216600235822944984117309363080054916978637911552842460390850450918495045827847\
1752143098966642105975797321452659374461602840432543518579078898423129294248824\
7125152343196909045387690921579497701033774071577276631247509425969606000374936\
9094648448084113391008724575656307251466513997373164925994789673955225049120407\
1956970000172694475896871572208468823367040381779331219770987885260400921576735\
605986219451849113600*r6^6 + 47410133201020388828633295995437462171409266582217\
1664759458061684856924483218741265228971485915673743613120088499512728330895895\
1643730124040985565626024146147073136829327178611376028373463824029254411889056\
0906680598299177716960169554044390507730112093175089096453072804487818959741783\
7363707940634848781805712960901665339471258139814036406711035901285352722530715\
0765843581662423118268649716533967649703541845371606972188275994937755424285694\
9287845363697561182183725159896627984839435513751798517287474205383366509799960\
5506235982995710516342638325155114851474969092158413285302517965400025211932779\
3808009325725390496600909813824165731497194404791006565176952265060428801775823\
6486791140040827830783327662911972053977926238376687024536920179804453860540018\
8606424316555743483810342040405848427810845341551966383974871410961199266590518\
8310702491570420833654201195613138607838534196779958865247146743228823376720333\
9318590429182158668190871075288064377437866020561496185540172606219635223427333\
0438763525825025426218687351376997236024839995777894588195187626790693854017907\
6883409945613903611492946470816179987471295356910792880298535723382479913872385\
5662356060353111503617437067460476928*r6^5 - 
1417863013826424674903983323997500741007076442441267786951433387194289324952205\
2098071430490821418102785790414513920340641558852724237601977051866083547256049\
0267793826975536230677677500600344448000959943278754173931386978084139641210541\
5918233222713155358457179658571499361306435813968501191232378646233560833586860\
0467691842318979216572487573871864064200492321136311808466432235850143221444123\
5402914528437499886248328627274260160067137252627120586710436911110102124240497\
9028173519647499131165745571676837277909116006152771151608499766595611522190046\
0150012300697547024224449778039415262168289470009850674092663692735101539937587\
2478444309248859107470420920072482942041928559710384049337238870767620098454180\
4247581717325312623895568743139964224554573780119325061604986746585365304737704\
6659750778405659750318086150168602210115096186431228447876642392658772140725842\
8719087435439947515814301722229618093652304467328908419645171746386987774340260\
1742851159027669805505219213812582611428984903098631618010236337120583566274711\
5715503372721590101262236938946432389327905190227972000578584526461410486689098\
6613962414768002989857698926077285355532278074976745448345502152563303970396382\
240440320*r6^4 + 25234492642031845029320262522335313246371311363473922850620190\
2080081627438317169642794212133335593389426572687353674443423559365781033213730\
9817350380791144731608258967746782198437313883447884863421053141804743475658696\
3731252392631270564455171093026158598424495170945950708839562405821209123073250\
4056885589473654807241350533194402120550763294472195870122112288352454567924452\
0768982622813589189394936126553135096495991988665354418361161029590652566448512\
5998556167469677971981696450858911337059176018126683609554007713088848070823750\
0831850536363028553009219400167643407663554764960968978134742327506962243466801\
5995208712027617562429763872242723702066832149935825312257682245550765277188183\
5455305021284757926232801175515422435045599176851847074996713700652567624572671\
9684851697607659226210222033046316550674216511054142212093323545504651793643317\
6451013953995283166091924661350175865190903645032801744827369973561788961364144\
5908270384501987886126030928443781305519606915640252446530411413309504284891364\
6483937970810609041970636276845030306409432101320658866482438481903910814414648\
6603383373161173380303806888543820183740257081638633883572395338189049625238390\
12304563874999424115539968*r6^3 - 272582892945285762183881139880226261183431059\
6137221883758558590085054740624159955715301663830122708250549646026103840690724\
8142476216146996059853876640014443891337995376477615373413760375255595745938440\
2922399308346990071046849398953022270104194683918372348280414516707640661373646\
4512347369038583130478553616236056199780726500868263543512195217193879074763318\
2283123823426495567057849315731999275840403568401072761540630456205870048062250\
4100306662443149760037296547410541020794806242831121207796689051854408232559425\
0581186378911164006453227520557963091115460998682992980901934734591403484400426\
0566110758047088296505028419555154417555885328569915447218779126644801836417732\
8873996878280804776857552233161285861234735684997143780993282944243402217340996\
2889331771443161709655793368845506146138893084933478111565276032506315589206570\
0599101330709680881161322953572163663508853915870740899329865486327699356235673\
2711340943425984719221748139988881979064559576714542902156648300917948087277323\
1710925683188221274889804913797832232421316772596746033055849707245337123065680\
1483745305893098784977369646505406937549764615000847261033107835510053874420536\
3143882922893465213997203813388803377201152*r6^2 + 
1789606126086524696383002915519180378132498946984460715300230433116840444039773\
3712276161461447417652819963191810467583447009514744204195197279469201362601894\
1979798560493879022985276519989517681297600719856840699537484467476564693255071\
1774621701709263800621386290920522746443303004478534103468810308759655346749713\
1210869290379494105546976682860663129825862598432577866794844183967305473954423\
3880272185893459962103560597698876520738352709110022607152175965458482782378763\
4960047961311324321220872718659094009532556173660454886992264739764487000007774\
1765074828838371605124527710104199747206237887097109269628617227156642327481759\
6991505353336467615409364941244321840498617197879216515446109340628523455293791\
2815969054967973251392501965125843138901830767776426116172738920133185390017397\
4858719705135826484470093840764615854956306868011175976454595077648327306320355\
3060647126488916354153240393535038465833752044325048823316403927957109813872248\
7028090111823149076279955897353711539164391947128821671996927423520171227560062\
7934149780359821131948903672304105433998825616932876338914292851408671328163709\
4841488124597349290655571377590741827838698750390933910851697852165215866910869\
322465280*r6 - 8004759209485915940946284260156891197155012779697439954612713054\
6432262449142407631915090039442429965791165001374117463230001026698291919189186\
4329277752424109545918901290283762956503736149688758546094805080065851500064295\
9630485209011652484692252634423654188667270122609380667900596673589611760425013\
4524412652171453360509569353130384784155908331558012871183491113504431790946541\
9459817180615649894287974462443331484403452711700530019355525283235770349665504\
8208064867448407478526535606895607230412821689340522165661867985473729431839642\
6066610721683049843777365336083649049259200060971667028123402484307734220912810\
4884029126970251228403631809788468221075698119623852192581000775514533835064286\
4476948984569964366688700659352428227541512299783437837345736511047864974058734\
9678068111854896272740986969621417567332970274875407246200139256968595872854292\
2012418742031125575416390322541161468589341638970240491921957656943898691959835\
2055929688306929818528861721293442040764554285783088680100745737636964051537840\
3146752765658166618119455714457036931368890500612530702931161295174013375741091\
1681362132638028742993927492521612419936685840343801730641918536289230730509114\
22344123594223413886976)*x^2*z + 1/11840044808588690032149786440239283772119560\
9395755148971702313853011699458798296257394780865666623764717947249623330964242\
7807808135191767724201701903736403112350235299486672206184898292362788923165892\
2373895938027576949805871002902751994035936413885510030591413925214253123156574\
1248607083841956770959231103343560688011122871473476448204838923291223261573093\
7275096251816498001853462120393359814825198429077744868240526447796327686129626\
9089647325656361557009167787808924221016257073665958248689926553309805615154500\
0251986945848817452259445849053590077900400467748007435060416537717210612175750\
6681444902966261401102880751949625357899722143513678563536975854863841339906044\
3639919911443555367313303295427135023796044043267478223437570944449045389710465\
6975290281014183174807084209853253976210526939106441785968575345015746079677880\
5124338529865506584807159787368507048159544493664632163234063924017644278031409\
1273526276015425165971653909114064132273669159179088312005100204476829163788480\
6686122374239316889911798035563877170974291613440490359249390746181270253993657\
0785408086314338201083935226358525354384566950259906362385424047802494907464099\
5631275662821458516938044308420032529956864*(9726692546817493027427171334696442\
0432524642961328130609983409375012302005503931721459962582151113655606704047113\
7688494812713188369008850986092278390816651872679879646716200899355626408520708\
9932831518801095064788391205951186093692086608860324224505506355842504340594837\
2994366259963352836658537301926652094030608559124729050050537600105057599504786\
0437581145162847223281268117086948891933472161956561249176701130727082088347841\
3763123545437998704719962054899854678889133329937428187574415437686450764982006\
3565795446518575768412914573642610119224847415681376360387945792279830898360362\
1601454791113539698186416402684160634341078720632089352979973411456089518939222\
1121788606351449663324341988651824198557255337502690362847084989049099922741596\
5955123485116054562678103081381176228343810160719665332782707411913481798332261\
9643668687547890791577321169084715764104480110105130038785873290941461585219440\
4468064934655107555791111905809110152309389066352905271389379487167861730769949\
2641557640275686067639683389427757630766759758444367855464602484544367828143861\
7541237237111778921521599221379072900133858791759702640972659829527019520000000\
000000000*r6^21 + 7589466656650350989735097986887129450404888317769981391594188\
8178334407432744213756591362266752035489758201449236398421693391005370571461636\
0993106660879875580583638615215250989166016906086752207812784883675213531252537\
2000367990718590402066280525671953830127025357408257597450508843780472150371958\
0695428397168442606717576745069812457263715177998245381475573167410806986706502\
0285480890591330065794761840342039186302501672970106516921875197031383462998863\
3831997278138220663531662770938418489558333525365697700545770402882117109143644\
6599866957587908554339820362212610900100808012741072942644492121520409026883751\
3531087136849233881422890383928239828886236660549128555628361026531210593319246\
9730173207116242019143077733587370020805223141780324121676623572017374159756971\
7970207881068899365707918870187332156895612278433216832480117920041207536483180\
0328049577536862691964445432747954583233856822507466931103006403802276446596894\
5731703948405839722205789957936822401240201049718375294387339509813528729220766\
9131539397431367828174017512059223531086094294241539141694181732434784053360957\
066708168479784331992831075466420428206141775282176000000000000000*r6^20 + 
4308310423060820903836951007779665498547045806222352419666174615910518566476287\
0304135841655492857783156797061748873923251492384699165974580604157203982704845\
1380648664817903353295862270753137010458025519990603336071672564241467616343099\
5842362836876648706328259952478320416772712081223720831747852588541973564840665\
6420479868474632509225830325397764529418886147412357485803135340886948979895828\
8433021374634861939999261938164759221055049822181805031052917841320210459970653\
6185382368054480599514973305138114342171073156333784210780292183281667389435158\
2934649346766871933429913209078747144637314221674785394404400596727855265494927\
2818116073609223861249423344174249198542534265193379148382533557497227819977868\
0633526553050833446374875550864262752094452713613446520379862297277256866101110\
0019543641395257596407926439795780914821164612218476071729565186472471205360381\
9977329324626708326977127991864171648292713053246092290518151471421522819124674\
2757671897098056725526650720093459009614113734467866738051936204617601522903809\
9113504444356147597002610358752394657637547226730822831938929795448863010352566\
40329057574806871417584667903118397796352000000000000*r6^19 + 
1122845409019026206031319826525988803251247331955986126265048572190493620467962\
3529608751534642499905176900547457434217557934305356470707869936664951213343256\
3606556290369156281719904391257475418543934378322008664074863042534730698124521\
9499356166317245688509821400709492441330724901133814787642514804202281840710796\
3756259613412677346776616111551332655786610051983026192327060247269167197823857\
1254152662253715591190737948541708030452116685620076598071849321540535010864314\
7262636702490745947832546359138025526845397490634682496935779559267714899892765\
6015766695445459413149430933306981301798776857606341365624731285216569762834249\
1463741793169504462195844341662022923615744053950899128526151896465697250610533\
2964663039207489525403623311211147185703090085908620583187003393355843350091968\
2739174500349493276197150412227176308608692637367065543535808615837251713429894\
6539946702360462826485987097901647057443274395356700139439526080754061375784342\
6867836834388827422835103921539245619595693931260256478961714644645436334542595\
2402176517584613920607403820554634969718165250390970326012958171756905455762971\
4270053817212540862365332427732020098514383155200000000000*r6^18 + 
1368912674088202179941868990166553178441745417797108891485264188361048493605102\
8836797805469783527462388263902482851181527914956649892820669922463145649784818\
7467302965760728829872170496117986293777937832719923607973450222024792022752597\
2257063280260602809129060966202814017935782394949899191700270140908262967278180\
0044016128512469190947578456044752605530918973919649651537493880542249373185763\
5784138122758653221796416135953576406646558608595103159207694087643397264689440\
5367381565960990490821134735659234289510448503891289086424928905231771769935087\
1679800626519188304832331052619968593386476936174238045086980633553060963051679\
4461299075910063572310368713015979114416975018375387157633321035259563825825076\
7484776757353091070627408091552853846135363357199744283817717590458284525502032\
3077174214249632711897679162487006150294617509336363514444102415478517780221521\
1546786733134329534056790791145528379895003881668902988990340939309086133757874\
3788678969082349442009792489074069977559681837617277577530155765452639417825613\
1316424291484758078616285420354253033729732958882485325712813694085309108732043\
16508065857629229090175863731870542532618395547735475200000000*r6^17 - 
8135890640558672946740375789114710195498687496392461681651468847774981989078536\
2902796763440979461754940736079904971759357611189060601426106145693503435131963\
8376931581093224284574429213222190921391289598372177657558425205335630598636815\
6325015220025319322262923166029103199859681521885766747007893277413338577892128\
3327709096328279706162486114756725659931207212964211172484972358647212854565174\
0518793157142303390976991326064835940837746980047692352861989916375451651833411\
3787917545692850514327186897778396739057089932875039661277031206701482480281538\
7309526436231341192922106527592853862899463837865320952868953135977048572840861\
8660552442760606025039292729076083280156954209127532880051565925926288365619473\
0489361703267329963406157226486262891540479238285598550745803251331182816255804\
3241708023067861225397859504485338339952642308873631958138530774625004966638484\
7547489495934292141051587981756218870013444616605905003479192894461199159585959\
5683885690551539342371433526418627857558562803594865736503664651428010791592611\
8815589367306937578287783142902360276785689971082354685539126834170934766635567\
88501327395638911796815495337088637620442396934742731882240000000*r6^16 + 
8990780658103482052335488350020744876191968512979864845285361800421994210444213\
2502291454932668968906216673885924952152392834668792647835486453264254878079608\
1870581525137287215184123547720689943203463725325960343837923651627378572090477\
0818041086151480114325340105491981893635959511659510975495835297137017050911365\
9288156137683283080337077632246542992745824409271861453355857956863858031429791\
1433178736554670340533058577517317185095652118106232590600880357413338160509184\
4630441192123927443049028051812955406630246751661118064337798843010579031719679\
6192405240162252728748987326289576339084991520176261904629367106406650968824019\
9376224241965085511570982865718105813146351343072557111730010530657914891089746\
8262394018346600549774584500606068235811216203401363982479483034164900652877752\
8338734982677523105454202171525032710113611570054154541219056775000570023723020\
5568303707693240553029957293464407822903631199575081988201827944343323607514479\
3778734143368194404507307090257262180209542727277779387324875901757424169963096\
9028426695447799689630226499680275938589628372389838930011055122233189860291171\
47466353118422224696376153843787782904912299505913991213140684960000*r6^15 - 
6502341663676680028122245565573338289191779972871963378550595073678039145210562\
9471468281410503638447689407895893596292334843749556307843014115830693998829901\
2177684027824241069987768793742364711700529126491796263396659436653308286429443\
7576140324098205486535733150184104065786284152724881105404249982722319770156607\
7748433848889046730424963748004473367700055895252050595071034405491396788924543\
3985363941315020780881244953680600371087264731884537014989053531883869546243944\
0848322016591641906258321208918268271315314975759326817972428080910094297618106\
6862614258997909606260182129717419245448122706400376279422339842606774854019359\
0700711241670596956891733988225975918705298624180340734422829880648820974016404\
4162003841413089182865441425011584640654240087200204804558401092992986946146170\
3279688949682447422306474104256403317995868545923794452639915191163088680951902\
7100774849612391015687750001398086930874983617341048298373378369918200350891604\
7268664790484019030598612368170791101457675722353376261404229832711481916880369\
6935742135452908525947492033480376749110029889421571186053082024783203134015406\
40474212435891946048166569173960781343460691524896415207970102027181600*r6^14 + 
7690259965483994931240067902827567614490574595166085982921782427369668441490896\
8031388677239932293526276386558113359991602899149076649035949664735731605394948\
5928258486263323934759333562687991158256020910114261866784921411409752743373160\
1168490321953174803486827371857534307901545663221558105463015555804299682272480\
5010980980760720541157598189772716709394794011367951448179254328530379630340929\
3454492514988288045860167821394513593831299952958087209377508105114159709505588\
4338623309289777043329294128522668044020359697734298433468895029220721058196447\
7117675020705227184621254640092540491643105899740675199768450487594159123422423\
6791372567242209008933111221470272788056226608851052184843202044606209877720570\
7495276717536415765169047550968645123471923071500610703184862966563076499106894\
9650173316913407283986998183548836494073782049675518321568113832269148481763792\
5683704672040051778291478497800809781858351796859573222495869332486061600245903\
0390729127825913756311089551725626602758368493272136067015202538925784403919879\
1415795065392663176772535008942318551025745413224087206427987151579545751986281\
5156855388681905177488904890448066631935183868679331871910786185254736103*r6^13 
+ 72687907072209176794893360708779678787797320810298134942804980799761059038677\
5808987828614421185535211184121832230014101877605455542272013287516667168423038\
8654593823194534830425050505725792352031401983963594456413570865571190242108343\
1614373107542835863058162866139690162790174305521883680519469484941039308487377\
6106826192605286948818053788654990930600038945480037310610995344374618083552082\
3565720394325310260371710253133908333369197073809193368988691749361041819722442\
3242098492060017772573566758342049785617325202614860801523756452292382516157329\
7737819967770543585775536081173894795941514831574832495072221185686239503656647\
5462781141609088128099017682354257444451442834210677675744555306270525139222331\
8447775731572760868351889483893213939984303325460109661070114017505964865524625\
9556296644185979787628592794122316063771612053558797948656390478085932305075280\
6884013187098259768450410314381082801553451205350341685855092233467612377656889\
8615372817590305045023094813607827407993679282941571015916045960038228802229487\
0010895184137238200989503502485181929616727619771883135162380838688897625098539\
582627055252591811320334084922798251535618876956328777090136236037208807612248*\
r6^12 + 65035026853448440929083884387128985014222269344821770096519345768256390\
8633369142527513012483545451291615680251061300939363423900362708123854305989243\
8007018921375900438925543973399655264005814831751160640244970427510177770192635\
0489515883405369540340147523965656232794431069372369512803737712596019389402840\
1338204952258584832641042289059010893840210438970175846899836650141268873929251\
3075873886922839007836214375421618564700549831068631831834310260217758879059770\
8778596892819400710973168027576124941925901241385079599349762110987601840990990\
9608365116485721212663785201125064319533900845784483090343391837964959156918215\
2398417524664303569120687627922425092474266341321853531151999662437981693679808\
5905984194814070733253088968053282764741007639444298342398563955593105394149692\
4887862342667201489831181557685867227959350367554198320370710840228173011008747\
2029053533766858875365144608351692232753168457328270853860579945253838297854572\
6841359082891478007246959980136051852633622816246260550427793585199774690315294\
1634566016313448461712687509060674951345979021375229248504513195630452898970102\
0505151483183229909041621826308774897403875818482913307086954600697322054776357\
7003584*r6^11 - 232130151764984995793052185467756186937312928527238806664119858\
2903862492808232988277857495703720518859402163293534948966565796091544440511945\
5343101955946201391753181298301520521082994068169092412609092528428866719653508\
3149986781510712502338357484522795951322202529901275632076951800764594356160054\
2039823572524500253793532774172697952243039574954716213917286953349939234525414\
0484685473830968611840111682888578289847632861383849116298769393475570327779666\
1434217285302924954781072761625537674337312656963486074911052935398182048187064\
5793350496915587612510058216951381122436684559624683193688751980525522419975255\
6154219364531673946961858197449456455908404166540251843240745639660063744348942\
5612466468006938948293074912804640509181553869157603479141818655380608799638967\
6071317480268709060105427323337308708714654950719306455389451299541952161742746\
0515002031404662524476586894154352378757311178709859971794782820193509451276127\
4076241313523443271790540045691283724543674269222467324633174492088297073357403\
4536942586314304816171171867353661710026887927066021688609444126792178360397638\
4538017739172700432796236229355989233622375241157158791546121580568754880090379\
93448672579343872*r6^10 + 42561736892426742885619145963534119915889318633444239\
8856708862562889359351415185847892207615853591689000171786730547979904408885835\
5317289875196616575929891216804208562618276754824390468915309608937190021568682\
1562287750648193183587571775614501356062256657906618730548464969702706787363174\
2452666878525280750614922934497628510147016743017233982995814699106544641129755\
6118770856107915549575781494267684432469769548984860726142925302246756316417705\
4109857228950765676789691440542677356941383866488161077678886002989830174539023\
5758814631534854023919049315333862212863327616319938948978734487736599388870063\
3610282104014329000128391797964991124241273328751712061680134185474750067523308\
4896819285060106156720408724680744759764550426285613405527790945581713167311239\
8310871458197670781275910079577356616665819685878198458283643384175826065036890\
7888303713693990939599832346889199723028407678768377627387217370554601043501156\
6900050355104233435007720443820625231250428337347954238392831629291286972506809\
4781260569573531061861956490122820159964701617362838876700871943797406724855517\
4939820752649503998706509856715583894924003748803937649605248293366349156372362\
50648554672667613388188606464*r6^9 - 364297484973235563514911945357759548867133\
2236399804522641106645239749374372540611619443146496363744507648739413894373469\
3899502575935961386274234835711023147194026258067353963406216211961103311327342\
5828211905007007373572394723368624494909667663305246881336617652624050349645308\
6903210500912465017138962310387720863551519730824394313851152029086313289621166\
3271124265314332585516157823474694961941141554920734905821042567263201159697635\
6461880829371878816778332445413388874234016033695826329292225736014193991364330\
4237698298149789749837654156517967894422050358286043691038975069583146511130484\
5691624918043044862245105692616038715247589159930754326772063848787444774643173\
1580582267187071988258953894122555902613568551917075437965893705603917779230011\
4525250078475437868057562324457870197853797471870417723077330552533117160915831\
3170755478277580246764792510109890311415734795863776125102800711622688619570690\
0032292760021030146178711820199574098589186687719338876651876218752521216286948\
5135213141057234535021527192525060264644195171655165931636709570525254510114662\
3593720474463576968111654389105002649914916539236675548542382029038960227081389\
779375411778138765108818513033605436997632*r6^8 + 
6900154786808677718158445318540366276918569439329640817811381739353016063297337\
6883131156770852766448069158533043269147426253748338259169474338773705096947441\
8935481558210276856366319278897535329821636025334071210296178085858671401198882\
6613842639379154247744439698360018626908202353789043488521806302286132748065041\
2156779756390699309155930984975271697373839197962494452196400079451186939296929\
1187425734282862078290441920759232042065226325042502322923017628039858781411950\
0007542426136546693278089558427194423928900182833712870719102268375018611665336\
2072070512803809266760277288792235721390688608614689731088706589171414833098498\
2998469674154721286325669662441394825544053073366986281358932773354402955597387\
0747070815354170930477956824306941098455405445759244220118953621234918057856340\
3561704585442456063407483080698304306598157679656917601571613394180865904610518\
3078660534743919084370312218530415196912291840479496798266465392256573953363645\
1208173413631283296431925410094095935789212137705635194371129983018998426139193\
9052018531884370223289867289697009785315933371295585702680497096745152981980158\
7379857856940479799809992712033715681547212845777128928037947158441068331892633\
763840*r6^7 - 71447340934963343972727747037900421119553257764257213570680017982\
7389124898510806147607263437800663861499610871422999579801122936203487932326226\
4346215517996091731389969238874481365281359453324839931090257622997772002323741\
9489075885564313656096967499803492816453908458276479617193379909698650900398144\
1209622595970683996379443010398949107700228841302989870757879116860677008431416\
0148675520687038881952708702644497978158567431255718801478684221825235729927108\
9536296929113586560179297119960059530822679905290111676468863673779014500259149\
6402681634712803511840442775912800687666817609040019573663091942298052877512038\
8743653147580674618415273915377865620636773540292584721932785513063577887359751\
0240184284753078786067113986998411416105267610618355287712508464934841083123841\
6207822214562903805864069045846804176260557160926913176643964949870058278891416\
7486211452907070365564265330113048893673984785460829909544396896140932006949168\
5984537880174331524500690141390192776362591696304347917250222727451308075912741\
1066540234285341701718601008433487725511945974997776471501044788500969472194645\
3507018480829073284309078267067617560399017046580086436404102629488055441046842\
888259119272228290560*r6^6 + 39170900838258951154581998079391825519042828971193\
4955929652091913913824761078210319023581704461366563443365160696266825039224487\
5325032582090482636987238539214619859020551827648413215983290749366833810692362\
7989309702021975001363557158787930215787594308208467441433183913764957761491643\
8729915232954415455433596949146970514035787192658343134665085196727601993999118\
9143052524592619160443982020604631050577469613851559484997742242310735180383653\
5388632879898942117397272734840033168180306311641453650101139523962679751963757\
1271382132581744751820057995828351580181027970156770940025379939928107542713371\
2173056475118784507636572135357404161979615772950480850014806422335211452687574\
4858008075247708405703230745753687522975490271503208622794424427755802002838158\
8456788016956389399282928707239284182189601876308880770695833785401341920286102\
7585236350514786748200475210799901466616989821405954221963822936850675301786025\
8942081050806179707075733374597482960740382975815403379429181359642066093293597\
4668538451925420593332806654940836239471505239794408895241013031748411471683240\
3752182505630009186371225782842154311067024492376856598879999444861176141415675\
4041707274119523639066675323164688384*r6^5 - 
1201212728242287802581657578626545491797402996906083746726254486211446395144650\
7644295972276660087840480794639217921134786718224491535954414569735956302250428\
7648002962386026459464685330828772797778665185368885167395177774186842917011321\
8224235149152487564607301097971521981047188830773919140297285233716467797317187\
7893011676009266750923835322406148671236284534617202117390397773301847760451424\
4138384298169573544872165085980568984402543005347021981658287772898734821550201\
6190852328159927646733196326592757500569499162682645498743454208751353886414490\
6797935711565024584746433559273127425005691119790289381345242421306202537666692\
4103492711817610848152210149951904313465752389480535152003182538848286396125287\
6936469388578997919782039172061543403173154384024696964744067764354988354047757\
3256882381115771031228956964005335619036543266943058001623744499733399807255074\
5888214443014960768173176714069338692095983427167463443607585649126974395331022\
7396679438060482151964521884632729656177121437700160137512005925889598602274330\
1397480162159915335011996313317245352128026409615333265220476082785398533430008\
7536995385419584598908641480987336953909882233149318713453591533016712034594483\
075022848*r6^4 + 21842275044111631499708768537510824919178204091611405149982282\
7814739483854124578937464738444264838581534515685829281242517918330587087649763\
3060587697637944265592142994236987600376226847655626934923202754243333858471877\
7357663678333398743681490012717314146736661676407503975123213529912170906104867\
2419513002358293279798892400756507095443788304358428619424591507717033755585832\
7466099662839865689941322167923704371180036826170449596043889349952407585794038\
8840358422475587488204877220604986941762599754591133520010496016686771355790156\
4597089572796283236436906955778918739139939040772044084144344184745348506381884\
4217765533863709917370583327231384909941650573546473569624862527290421169887057\
6244332303911749532158217916838878273238652479845353683618401114581894187791672\
0374760627286218944208353822900694067499300577513191678215377641742900166423895\
5900886061005054382021038416963824079476543117292820599638325617536745709542889\
9223185457064915531712959964132246507287152369841573037602266741281729330048846\
7385915003470885169739900662956768021024813404083865775728471811609031027346163\
7834711835236154006028877060713854757274471418076847613677969219979498203640299\
16736125263982481624793088*r6^3 - 240544575606366295920504708131040933392410051\
0106602600990089430427655352059987883411920260984312724787741675931870858197763\
3681834886666810808801787515939917776289108314666226501522100275035110483320803\
6270835604111386593123910857012203980432891924817309923230370902878934878061149\
2300122715485797371788377981154832679013441330637082149985286160153813616475375\
4260882926888814660559186253879528142505166995368613847227830654843061251036696\
8564434028653345628897417923915453451156618523557288298374147084308445520530377\
3151442616560190708762971877293758414864803031051026490253808463639603576763858\
2013150717500735916704233028758512586910123511594286759033660014806030654108520\
7533186146370830988030851336439825663477642956207968887151097184779067660809640\
0744999897235722292541545519557314257045031327390423687125971902461239136108766\
9276980460264458017149338179767878118127097673338058203509360457394433184062650\
6510392100828551946917707457586968369289384530369815060139830520100883100630860\
9395250202289929564953672878229669058987351503170306230393195324036075560853184\
2396356738952617811253540071460454954031883224704425311379482038463565633971406\
9376049261055622293969048233612051159711744*r6^2 + 
1739641610438377553819649731026212426314759648427681038841790311427496388636530\
0208045412907757210677388197100225626853440223308358047048763535343239372421063\
5678004573529198544738398549106635210052041423953265084218046328853276371421417\
7258582038437075290777763286032213582469411054807822348387234393825525231495881\
8436582920451018604291368559071053535312851475237400911197673872149597296517413\
5790385093241488873648417761767774698881506631602071330047483497830773581098548\
0555915952938201266363515133807052329529182398751690061713295366315329717178431\
9897591293690266426097402695443848534326081827940954180192896846682351778596525\
5469920521420902691625076977257689713766479282983345897323317075144753678273829\
9394953078621437382786566236914000472406522215928972854014662732475258675592173\
0930500785743304553243244217653363562706095407146121302075115755321218167558869\
1136496420119819136771801736879621175090674982252149478971292689891368845885594\
1279002978429747067130752290723723504851007096303993876348908582196666974297043\
4688487535844773641817866355502807889394449887850181946661823982226233721864763\
7289293569779970188321202160355880725543444411544268932728386223670397662391871\
119294464*r6 - 1118081908304381156908287247189687509016148579293963716054620459\
1926407079382485497036010069735561830947063932713108412789702002706583661061753\
2099938288252732053059956385794911570843458833228192367686840367878277984345043\
8604632349954644766303408124143070895136636277555475050293591698213134996179331\
7504685342778230748822540462232269279695413878424453376854749300766786521784450\
4955744227170834696010936437807451846691006896226239451060114586039334444002003\
6079966716565479877639106798606252951418012386786215718597088510345429322251787\
2005462375819148552370977738995109287420005441972165744273523312265164571465290\
1344123319671901577138746517100682681233199196068252971132615600928990190432751\
6292653365722154268136539530842086958450581510462994328494929304251546678757237\
9551523381119601059998197356479980539749496419039227703120450082775972347755632\
4583817303049864265978384741645534636544466676072590106631246714579037024033248\
7093296748637467232513108957207535501475543533085003558833756535366359832906552\
4158324904123525829881288258880444280351560481724482595261700940827336100913400\
2787708122838886373384047920339765460471378482268722105504904485186923694941721\
550654351861945940836352)*x*y*z + (r6 - 3)*y^2*z + 
1/59200224042943450160748932201196418860597804697877574485851156926505849729399\
1481286973904328333118823589736248116654821213903904067595883862100850951868201\
5561751176497433361030924491461813944615829461186947969013788474902935501451375\
9970179682069427550152957069626071265615782870624303541920978385479615551671780\
3440055614357367382241024194616456116307865468637548125908249000926731060196679\
9074125992145388724341202632238981638430648134544823662828180778504583893904462\
1105081285368329791243449632766549028075772500125993472924408726129722924526795\
0389502002338740037175302082688586053060878753340722451483130700551440375974812\
6789498610717568392817684879274319206699530221819959955721777683656651647713567\
5118980220216337391117187854722245226948552328487645140507091587403542104926626\
9881052634695532208929842876725078730398389402562169264932753292403579893684253\
5240797722468323160816170319620088221390157045636763138007712582985826954557032\
0661368345795895441560025501022384145818942403343061187119658444955899017781938\
5854871458067202451796246953730906351269968285392704043157169100541967613179262\
6771922834751299531811927120239012474537320497815637831410729258469022154210016\
264978432*(-1239860729319951552141990021050451927205029373513799930086957075681\
5431388411350262990561669417686304584500035466904014669255264774478277835267686\
5932127927121095344122220193258214397275426556846082550075802886273107710712385\
2542453192967331982304437668916139299215235441184289676355696206289683187567851\
6633718137691229488944007635544246807618466265483843802792622482626790266933438\
4661569264371337784134391082593477582812527409481835939811842016185221029974842\
4071653644372894787431609906924447403244994617609249802990707708161249435892128\
2839434474107045412781495439145693255664206178214524762040272139453589660227731\
3565233820097176221474864921802093919077427799787857575000389660956944625644002\
1879584365928376350104572084105694374292232855909028298456655233748743010631029\
7321837760092872326509819863237786586918563611455544127640639649261440655177115\
9465486409778791511435415810647397559908766361075174617193629144587251644345491\
4593436936814393812022957797617888383056145060133784979179684047933325433116100\
0148167255244448115487312769446117566732485301497057429969257764931453492510206\
11015303030262322027546925957306814300160000000000000000*r6^21 - 
9674329998454413720174995893593685063815649140505543463535531678723217165443580\
4277749165143164735871646787416810564332556383985792667934479150019884187223809\
0432768039985296942947861193695374870784563656254854435843719122510273938853444\
1071798946284554791878018471300021414700452464234086002076304458429108772055413\
0660867549780200233250209554933644385536451699075386001618571075185436191473701\
7919537163140764447613421035716561755847102630211907223766090574666214418255833\
5927100757837137653496059357849190762876002141946117373060347929081277538791833\
3106906593416671852814943800075584402265269289099867857474406458726519796200999\
3740368548696197652906766550709911942107351052587080546820374126527888132315571\
2074097726115038106251180164857493961869677464841716721606087319425110261628113\
2079075400746864910016593324547336754029019943214298567539200696908457468773316\
5786704232059387166267271501179235057135913341913408816862492239067767642991986\
4879224447531180803022208864986105407088388829535559400343248016573839425699196\
9657949912048240078680919703702453418291306590565252800102426735762103226593768\
458447825368308365230015340085248000000000000000*r6^20 - 
5491833327963496263791357381356343596845714538361895438251168228448831966971187\
3782238647295708045271134460129547419042398440164541080741973806855543629552283\
5384772345922972908667523890794992697136830799419066259757693891453100961163286\
7510195260968393924062876137557162365301511671535157170131210698386013155820871\
0266542545436843255447265344726483726492695220254086410906364599855212355675351\
7183797653767545864891387652516348978273984516576704376122296931730338817742746\
7522221403626684838024232016107179738599192637222712232646576415329503266538307\
0027084483573924543160127325700909972201574697510456887749299152088479543444663\
3096934890031323466870057427378311705217352193882436511742678148805852513924385\
5943427444252450690789475923472419051424217072783452403557296847090969266393365\
5348807754818945479976581626988135604589640195738585909408344827211963917071946\
9316108132498199613400634511326682639451570337404568805972684521827614592318101\
2809505782586385976402816119549045084945318167028464226072597672615725612773881\
2110642871842683197999404217261423476775546342348985260060050775431700684736323\
65844412364645295843251619620733925257216000000000000*r6^19 - 
1431309137873058453739603460295421576373892201814963602735564672895992682406391\
7702110594131558803557516159521987616012616931942444177528360176633612740703975\
3028595285841796775558280215617605830400910536934829056738580275383246665984809\
6646951277886099433601722404270330729091779363157104278280625330084026525505067\
7758850639269277637664402851902779496410584461034468735776706498711547000690968\
9564053342830010508748493258616432072415281213114746980774575435144634384045109\
8834012392987795865244388195331504924307853535672557858831308535850818055357579\
7984249013858902144897387229258393033334851370029341935064464729994581473004969\
7732587158719031911101679465252184313332757626580491259496234842492467272046896\
6263755455673270076552753661441880022316287773428360187916517074227661744140840\
6449540183170618200377753691196022863388027604182283550381922486846390064681235\
1359389458688543912766153261496612514594294478677172079700823806873849177983289\
1698212828604711385058233539063873428054217409339047322059326269931870181544313\
4143449222192101081708610198000189727501780137217861615781634815218806709513710\
9675573708274973326333063647163341724706715545600000000000*r6^18 - 
1745001380156268598857172149108723506604524805856757865947406766118580803021244\
5705872231519948365356574310460594775344873064874089797255907641021178581882801\
9914489607229101817544288814574238563072322103792252193337263762257654261359040\
5147721572530486808954414105424277201017435221912985248845841010526506362376598\
0694102439140723233102911107294661571299305801712564924372401510338753906559917\
2153012224695656157372012502656722274183428755338759311697304308291675359829230\
8017854231713841174387495216383238822913902425978742065502871814934192101350490\
8577682018175591228167322747252307436065095381551592466725542229293544329253183\
8998091904308600258744279146782779172878176171673442205011298895516244584242276\
8313620266542933574723974380794042618012274273271147880798374941211497534401802\
5419970248758689389606832220423292862475622731971112989333601731966915792635894\
0554589803891764474727397165087567162026811268495790388654429120438909229909968\
0321317142187082104420413947938410679825440795317917006678711967830611734789047\
1097862282212890650436861699195093159811580706910178447224156421113548004152475\
00426203805308586335456453887480797189660617313903641600000000*r6^17 + 
1037021009584341571267306732336724790363775219188742877461915875419885080555475\
7840413360532776863481891234542759491037264916765784944877469249564186834141472\
6147066351116693099057473697117035746533688121594545924531106040926363584420038\
5993833290256371830055672288880879882121263122426207320572378481165698698617746\
0381568642156601866847089974184161430952899705845496082271606083647348638133583\
2755436123318678978527463055771623791345563817195741460060903588923909721126561\
2066074670222515650402176253946038722211681270990164204007256443446347728977528\
6711881363588738011644583860634543139843043962737039369452321782502254825246272\
9161394801701234828898779545996814952225206643151313959331667942715991461727279\
8702363760947317001514653112051443411468630010002404678407669686648557642479748\
6208857631420878870161470073017554600276821450120851354239644354295028516570766\
6329886882961816341041221133334644096462302915563444489387396448055597869905138\
2539432773006123571772318265189601310101448111778049823853556467834734021598512\
6937592647868031368232707019199263192804858833404941037385858305684913123977162\
254062767233872254938825818310192118642967312810708979019520000000*r6^16 - 
1145695767539291472605669011400941215164788756597851239451368962009756601875305\
2561762685218258899128314675301863839350686047685709586146741525974690868655919\
7899874139726437593837370799795538732291521546909548735349284315640605381886250\
6587242201822947486655733655437321803430970841443480916060682463237038974757379\
9499651515271102418177338936639682587230631040995944591908432615495760710616136\
0520338993689309780514311119211735843665826010779371633273603020130262735981731\
5723179103245875190504899321514982287326505671612951226761644313875006872141632\
2014855860354503424746568886333602242537567562640866798715198472995994429882603\
8152348093666973750401351385249136532037342796057784848298292486120169259723858\
4534115251466242774147079401445960168157675012828388364689460616048589695194104\
4844201928046413058753895285242944071778937738171823182004973101330888361905507\
6998550652993210808476610610191856314337300759614591216440048680160222591206054\
4566654447285535680013200935474394002945554252687493218060014234285633780342903\
2447724584015384670399321438806921794754854424914652367174906042257195918210526\
541484395931060151382803835280426435793963348189243792709050411680000*r6^15 + 
8284576730916225054974271076329811083140373261340302514802559901845559338492967\
4619992212447905646632914690020473368898212312481467903144338035658682368462691\
2723009982210715058581410050306114268962022581669508907618549488052940425352625\
8100254791220547894642885797399978398719041995514063667199662966498687458290886\
3971732368794219983472304274236784886343780841907764390550123296185665622927945\
0042813044627292739357262351646922384003383548320427217798143393907589181199801\
7927263218435232973010662055874992684737421815770318742804008358816556239438320\
2048986908797050978714714907789882173000724335885090646332019085232112939153033\
0807340376820939660157034387442246619369038434190197941459041121725495672811491\
3791665775816733640927710020307557466373122045044073626369470592585518420000970\
9384055269170806047771959348460811333047780164064474237630354975824789254847819\
5346257566357279349223219777382832051148651235035691287235450390198948171533338\
9891912852651655076747525921729752682361224849704217479110169531650760413816826\
3340577631342395710768433739266273036075029868640659287823353594385399155696714\
20437261792923510311943357390168587181164044718263573720589505758752800*r6^14 - 
9774210692507079812266678636802298417500088474899110340722523552978194551364273\
6128656778444036714879474429215710882493463449329261519095947397382881296377501\
4884084378302799897368890163621482885774848017298366950550246214714080908335935\
2740928812303530409016862811291428972538603819594146982921312569404703222507682\
9929791819089356670378517101067888287338432622986919641275915444573443217547889\
3923036068376480811824663320528432450393593050160598738100365107562570535522334\
8391184956667370054042203559634546256468109933606012661251905323004775415217677\
2384014529488983750810528058018983625199514025456014279872795625156414070334270\
6812999128558044870005483273192730352660934578413287746113254352841955140559858\
4263049680666894189042805945230745508348427496432423615988321841542780425715289\
1683498929286781461260074379413595639619746873429185416466529478404042275689812\
1119740902684619048094348456393989607022590427629955495597117024876775201178611\
1961261117447895550342494313804015128419267856149158283079274194112292507349039\
3914650597328964943884819978525285949704816556486782704594843644671772563283754\
8038145307871389084207297074347860232298410352887219968164780298488368599*r6^13 
- 92688436011161055810644618777764451864505392320178309573311762163135936713802\
0846409115635823715537447333617317274161080351689821186260889773063189214109795\
8351145016662200306044305592914886404332489986145795972419454477830932387011299\
3969392223309909213398456974375790004949444090933998963447430256555052225956098\
8062090310229936211970330767763096044110847424403680054426689985129055761650524\
6184269400205588224251933722810840703906681522485865136278279215625635541984050\
1688106546596439977332336571844281273806122924175593013751129497622304730634122\
6031080575304047285835583158762140241171374877965780630811297838530918444575114\
3600795624717671686028910518104889184598811078391149246753710572763892922571270\
6495310675157588721701260580357239337756568205081478523629172228497227263641059\
3237210918925915017094575939654062249393154583429923531119976798447957884677609\
1929911810252932681727234834859900011446601098765512912646015200076826371131503\
1372240988879024474650633733349369967253855418313042407438857346103906186334928\
1968114950048968739196953673220917420637348658907823188040437444350874799613597\
839181806729341599998778634397541815532500854409447988134015492233045143435480*\
r6^12 - 83221138950704658594038954225628694250409939406432618308567473833256181\
1945394178327544035560139897177347522579931282051465757202438726192856110585234\
6725459623018124427331796490396679416900302098434909849415947811742376994144234\
8435854691844131614128399546729632135804949676003271559626313568314749246338250\
9696290018521136416811530057033516687741370023585160083620831870451831211981072\
0845026368148398864656006692040307089652027973578318589430639979443595849028268\
0097180568271534485856944306881434743699846648177181212550311167510810250175815\
6825605770743266605869412732334214980327092239695655371987065805942121558680032\
1185889957146138888750970748165189643263804816051269972465995318656445211767437\
7424209032484121237920442003946483697052158912326175844894435708756704935145688\
9961869239354423626985487952074649174910992143010459234062612144180038143727792\
1494066031376149670621891315353970235390902808169212601332442037553835345572198\
5538698065566942917703512010350973852097973477203902808223900271709087527376066\
6763062197390403915616778791963258310827619248610821147020846313453704702960128\
9480942552158875182215878064951804107717217131677193337455928306496750636808091\
3228352*r6^11 + 292955859785131894715276962368922926587296675296889753506668030\
7735339225030756792736243747930131745252306484835304857316970451100884712803389\
9695504083439914367771394950403234486020365866172748129884457664726898549333664\
4394863298539636056838490442114691787374190507191039619468550370033174399761744\
9102692155641423040306586394856815976256409523765445493247240450008599233474237\
4363438434636384378057610222598138809610561384648458711053296247688323796869067\
7477536829586376647606550355151913444223981238850514740099334910612642515191688\
5252695441326385073385047427641044539356048982129888434753611219411407848499562\
1007837315970781721545425060056713724179423950357972710738129568238364628098500\
0782531768729511484454431299082782946011195948048919287984017894351851516301344\
9709931994829490712707134224572074930321246137413197089160831729732160303917759\
6498853779272168144580135420522619918280912250593903151411846725899172517936846\
4905102767549181673037981791468703774598207378570849439712696299107463521747523\
2140473959839584463866017512208286341784143487247288279986111163086411965897753\
0475045091020763056231119298344509740226489302684385823884054072655881711577496\
19374104266618368*r6^10 - 54157976064934894903280071253081573507396064891792241\
7359551354604553398228003081235223858132906388721567377213665698212380605185190\
1428498093109537768948265072616108439860553243637945861372781160459624966283300\
0330484928080851677164661937344626524613059856633415577969022771821195975196392\
4224985773622965738370416883632288091029815304163153735330915535776591534245467\
4058431801113045642582753933410114398633731568865167207762142390898083733918625\
6986009928075834771671433969228062523473606138724405189396701742981957310735233\
3614006888790892153358672869712721462504645788396238842206998514313686845945784\
1090245659598250897449270646390009740897402528776274803281589581421483991257794\
4288637308188421767609812032917625328260973719437759737956736188732599050840762\
2340660665815001202544286397244895795570850647932241361304025257811700881686748\
9826285373927390330858612710638755032606334496246905362301898901678303672423366\
2326207621203275322442098623954558281276978881838273959781938471742225859229647\
2243676503463309142152256712409820859224087398164510332329580229411420620972209\
2459182869158103458692194496670288598517042624122612816860600190561954275839631\
04894691068274895206096363520*r6^9 + 462516726587386858662891057565720017762343\
2428911763764467201836796487449808934477927012199670062461005044548105219661564\
3386490947073123509968483608120120396270804482159710717869063881881870865991815\
9184977263125340929431161791095781784811431643439773569753096891167152840780503\
4364100465769008796955351370480516158132619781581547720802944400493739211299988\
3353954534286565538637467770274852948150666257901346279317762826745311594051809\
2151033911844954523549466660232267528115649612925453795964577347812362888519652\
2136075009568354420642930747792853972398188315701681142853870459293586639831806\
6243600272111625688146012034530940625663209442499821937638635749472708089647428\
7719852389440767112804148287843277745820885583626251743880175192954644703008718\
2770589913130038586501496315501061301621855879693020442094032605400553944615638\
9027805730523763945838287670894943450862539594936220190694712367137478849371415\
8141448764176008232137488537389089916650240947794941771323526237082703341819424\
9619926572147893665142461873257291078836983455049348169039652610567820172286122\
4865451237382842039736354330833189217132856238700271503371034616319988572483066\
846742839068737409094815919632114778177536*r6^8 - 
8639428947389596075019254081609065273939796267857276987252238190126394717506142\
4124113911341204267141645660598854749503711684311836937111224614769782394761727\
2089749239272837948373281807140152582188708395604661775756869216329998679816685\
1946547771684980349227526686935228872450891856782909121130647494212318174226712\
6602589750926846134399662245447596677236771511464570290652943466432596675776654\
4196343859148497792853337462002009827308979291163852791588748933578461437203654\
1895296478679931740519430524729943029661853534392884703880936947262618996651001\
5745213888245172006994383063724749601629918302846898127395638290421391702152382\
4703202278363680091036701445788619564089718141017614365614131619093971189181379\
3576284254664147958489273962961441006409218801597755954413370150467877423564855\
0460080620305242608247118771558695165869344839136761821727460957068115486543728\
5155428069834811717069208144328434228082250192864023009841132565680583992673626\
6693854179591873287515986087997965579383568606358436985672996790572798991339925\
1695764247711952099261779357718629928868676397438106780002448335437597517106242\
9909724352586294493214247453140599548767560537459899716060169118754849920432818\
618368*r6^7 + 88397919188822567315220210586151481948204328479838836554000151652\
4372749681227008821403618779469430318396515055368479099998553523602169274542569\
2215409200845106615562130243128716210524407798116295415818258948237624747477926\
0385319590117985932526499633873993283184038684056879580856596554797266439227661\
7520103601545833645882077597708217700907966369557966203435064993876228746144883\
3674073456859732201272488422874256210883239470518866574892227983245521868480331\
2148638859071251046461237794514645459428164616848527725721703434464567945359325\
1473221794817890607631864698213324074016424927378239312745093888014158346989748\
8317328668848738196823715482749060821242705796476232600604966065093286577674387\
5524170364622835992115784174070793698774338951274489981890353184334586628130927\
4216600235822944984117309363080054916978637911552842460390850450918495045827847\
1752143098966642105975797321452659374461602840432543518579078898423129294248824\
7125152343196909045387690921579497701033774071577276631247509425969606000374936\
9094648448084113391008724575656307251466513997373164925994789673955225049120407\
1956970000172694475896871572208468823367040381779331219770987885260400921576735\
605986219451849113600*r6^6 - 47410133201020388828633295995437462171409266582217\
1664759458061684856924483218741265228971485915673743613120088499512728330895895\
1643730124040985565626024146147073136829327178611376028373463824029254411889056\
0906680598299177716960169554044390507730112093175089096453072804487818959741783\
7363707940634848781805712960901665339471258139814036406711035901285352722530715\
0765843581662423118268649716533967649703541845371606972188275994937755424285694\
9287845363697561182183725159896627984839435513751798517287474205383366509799960\
5506235982995710516342638325155114851474969092158413285302517965400025211932779\
3808009325725390496600909813824165731497194404791006565176952265060428801775823\
6486791140040827830783327662911972053977926238376687024536920179804453860540018\
8606424316555743483810342040405848427810845341551966383974871410961199266590518\
8310702491570420833654201195613138607838534196779958865247146743228823376720333\
9318590429182158668190871075288064377437866020561496185540172606219635223427333\
0438763525825025426218687351376997236024839995777894588195187626790693854017907\
6883409945613903611492946470816179987471295356910792880298535723382479913872385\
5662356060353111503617437067460476928*r6^5 + 
1417863013826424674903983323997500741007076442441267786951433387194289324952205\
2098071430490821418102785790414513920340641558852724237601977051866083547256049\
0267793826975536230677677500600344448000959943278754173931386978084139641210541\
5918233222713155358457179658571499361306435813968501191232378646233560833586860\
0467691842318979216572487573871864064200492321136311808466432235850143221444123\
5402914528437499886248328627274260160067137252627120586710436911110102124240497\
9028173519647499131165745571676837277909116006152771151608499766595611522190046\
0150012300697547024224449778039415262168289470009850674092663692735101539937587\
2478444309248859107470420920072482942041928559710384049337238870767620098454180\
4247581717325312623895568743139964224554573780119325061604986746585365304737704\
6659750778405659750318086150168602210115096186431228447876642392658772140725842\
8719087435439947515814301722229618093652304467328908419645171746386987774340260\
1742851159027669805505219213812582611428984903098631618010236337120583566274711\
5715503372721590101262236938946432389327905190227972000578584526461410486689098\
6613962414768002989857698926077285355532278074976745448345502152563303970396382\
240440320*r6^4 - 25234492642031845029320262522335313246371311363473922850620190\
2080081627438317169642794212133335593389426572687353674443423559365781033213730\
9817350380791144731608258967746782198437313883447884863421053141804743475658696\
3731252392631270564455171093026158598424495170945950708839562405821209123073250\
4056885589473654807241350533194402120550763294472195870122112288352454567924452\
0768982622813589189394936126553135096495991988665354418361161029590652566448512\
5998556167469677971981696450858911337059176018126683609554007713088848070823750\
0831850536363028553009219400167643407663554764960968978134742327506962243466801\
5995208712027617562429763872242723702066832149935825312257682245550765277188183\
5455305021284757926232801175515422435045599176851847074996713700652567624572671\
9684851697607659226210222033046316550674216511054142212093323545504651793643317\
6451013953995283166091924661350175865190903645032801744827369973561788961364144\
5908270384501987886126030928443781305519606915640252446530411413309504284891364\
6483937970810609041970636276845030306409432101320658866482438481903910814414648\
6603383373161173380303806888543820183740257081638633883572395338189049625238390\
12304563874999424115539968*r6^3 + 272582892945285762183881139880226261183431059\
6137221883758558590085054740624159955715301663830122708250549646026103840690724\
8142476216146996059853876640014443891337995376477615373413760375255595745938440\
2922399308346990071046849398953022270104194683918372348280414516707640661373646\
4512347369038583130478553616236056199780726500868263543512195217193879074763318\
2283123823426495567057849315731999275840403568401072761540630456205870048062250\
4100306662443149760037296547410541020794806242831121207796689051854408232559425\
0581186378911164006453227520557963091115460998682992980901934734591403484400426\
0566110758047088296505028419555154417555885328569915447218779126644801836417732\
8873996878280804776857552233161285861234735684997143780993282944243402217340996\
2889331771443161709655793368845506146138893084933478111565276032506315589206570\
0599101330709680881161322953572163663508853915870740899329865486327699356235673\
2711340943425984719221748139988881979064559576714542902156648300917948087277323\
1710925683188221274889804913797832232421316772596746033055849707245337123065680\
1483745305893098784977369646505406937549764615000847261033107835510053874420536\
3143882922893465213997203813388803377201152*r6^2 - 
1789606126086524696383002915519180378132498946984460715300230433116840444039773\
3712276161461447417652819963191810467583447009514744204195197279469201362601894\
1979798560493879022985276519989517681297600719856840699537484467476564693255071\
1774621701709263800621386290920522746443303004478534103468810308759655346749713\
1210869290379494105546976682860663129825862598432577866794844183967305473954423\
3880272185893459962103560597698876520738352709110022607152175965458482782378763\
4960047961311324321220872718659094009532556173660454886992264739764487000007774\
1765074828838371605124527710104199747206237887097109269628617227156642327481759\
6991505353336467615409364941244321840498617197879216515446109340628523455293791\
2815969054967973251392501965125843138901830767776426116172738920133185390017397\
4858719705135826484470093840764615854956306868011175976454595077648327306320355\
3060647126488916354153240393535038465833752044325048823316403927957109813872248\
7028090111823149076279955897353711539164391947128821671996927423520171227560062\
7934149780359821131948903672304105433998825616932876338914292851408671328163709\
4841488124597349290655571377590741827838698750390933910851697852165215866910869\
322465280*r6 + 6228752488197612436123816294120998631337078638761112720037178346\
8480507530322663193305872909592436401083472913930617818593583909576264042673323\
4073992191963642693383606367282932028768992295270420071210969471626781086410048\
8749834773598853379301790551597149599955181340471412194414477944483354131073449\
0639747150637350158841138632108917553430069837874523635219431987060654543476514\
1440499121611677670508210100781601248324485542251377099911488938525885504242149\
6832896696109774326087974557001869926923838692869679892486864205669541699577858\
7149733363644538158717295173882533790196719403390075201760802262634189726991793\
9451916334526447543445310282736683690529319890047651206674346176715862181733776\
7481454670499710797282094169230694711905870632426629380775881881693649761311112\
8615436633866799841161946103655149672046668522513495294518062391890647890255520\
0938450636755068351484716272846336983479753036323598787210588554049758460582345\
6307843321197309977478487844430195239999523614258714111828645445801350461784491\
6377047431076590971975713698383483043960278573421992603882599514052718660668074\
9091078178859225585308884953535658062123078669969565611026984067154288408631360\
15277660964174618951680)*x*z^2 + 1/11840044808588690032149786440239283772119560\
9395755148971702313853011699458798296257394780865666623764717947249623330964242\
7807808135191767724201701903736403112350235299486672206184898292362788923165892\
2373895938027576949805871002902751994035936413885510030591413925214253123156574\
1248607083841956770959231103343560688011122871473476448204838923291223261573093\
7275096251816498001853462120393359814825198429077744868240526447796327686129626\
9089647325656361557009167787808924221016257073665958248689926553309805615154500\
0251986945848817452259445849053590077900400467748007435060416537717210612175750\
6681444902966261401102880751949625357899722143513678563536975854863841339906044\
3639919911443555367313303295427135023796044043267478223437570944449045389710465\
6975290281014183174807084209853253976210526939106441785968575345015746079677880\
5124338529865506584807159787368507048159544493664632163234063924017644278031409\
1273526276015425165971653909114064132273669159179088312005100204476829163788480\
6686122374239316889911798035563877170974291613440490359249390746181270253993657\
0785408086314338201083935226358525354384566950259906362385424047802494907464099\
5631275662821458516938044308420032529956864*(-972669254681749302742717133469644\
2043252464296132813060998340937501230200550393172145996258215111365560670404711\
3768849481271318836900885098609227839081665187267987964671620089935562640852070\
8993283151880109506478839120595118609369208660886032422450550635584250434059483\
7299436625996335283665853730192665209403060855912472905005053760010505759950478\
6043758114516284722328126811708694889193347216195656124917670113072708208834784\
1376312354543799870471996205489985467888913332993742818757441543768645076498200\
6356579544651857576841291457364261011922484741568137636038794579227983089836036\
2160145479111353969818641640268416063434107872063208935297997341145608951893922\
2112178860635144966332434198865182419855725533750269036284708498904909992274159\
6595512348511605456267810308138117622834381016071966533278270741191348179833226\
1964366868754789079157732116908471576410448011010513003878587329094146158521944\
0446806493465510755579111190580911015230938906635290527138937948716786173076994\
9264155764027568606763968338942775763076675975844436785546460248454436782814386\
1754123723711177892152159922137907290013385879175970264097265982952701952000000\
0000000000*r6^21 - 758946665665035098973509798688712945040488831776998139159418\
8817833440743274421375659136226675203548975820144923639842169339100537057146163\
6099310666087987558058363861521525098916601690608675220781278488367521353125253\
7200036799071859040206628052567195383012702535740825759745050884378047215037195\
8069542839716844260671757674506981245726371517799824538147557316741080698670650\
2028548089059133006579476184034203918630250167297010651692187519703138346299886\
3383199727813822066353166277093841848955833352536569770054577040288211710914364\
4659986695758790855433982036221261090010080801274107294264449212152040902688375\
1353108713684923388142289038392823982888623666054912855562836102653121059331924\
6973017320711624201914307773358737002080522314178032412167662357201737415975697\
1797020788106889936570791887018733215689561227843321683248011792004120753648318\
0032804957753686269196444543274795458323385682250746693110300640380227644659689\
4573170394840583972220578995793682240124020104971837529438733950981352872922076\
6913153939743136782817401751205922353108609429424153914169418173243478405336095\
7066708168479784331992831075466420428206141775282176000000000000000*r6^20 - 
4308310423060820903836951007779665498547045806222352419666174615910518566476287\
0304135841655492857783156797061748873923251492384699165974580604157203982704845\
1380648664817903353295862270753137010458025519990603336071672564241467616343099\
5842362836876648706328259952478320416772712081223720831747852588541973564840665\
6420479868474632509225830325397764529418886147412357485803135340886948979895828\
8433021374634861939999261938164759221055049822181805031052917841320210459970653\
6185382368054480599514973305138114342171073156333784210780292183281667389435158\
2934649346766871933429913209078747144637314221674785394404400596727855265494927\
2818116073609223861249423344174249198542534265193379148382533557497227819977868\
0633526553050833446374875550864262752094452713613446520379862297277256866101110\
0019543641395257596407926439795780914821164612218476071729565186472471205360381\
9977329324626708326977127991864171648292713053246092290518151471421522819124674\
2757671897098056725526650720093459009614113734467866738051936204617601522903809\
9113504444356147597002610358752394657637547226730822831938929795448863010352566\
40329057574806871417584667903118397796352000000000000*r6^19 - 
1122845409019026206031319826525988803251247331955986126265048572190493620467962\
3529608751534642499905176900547457434217557934305356470707869936664951213343256\
3606556290369156281719904391257475418543934378322008664074863042534730698124521\
9499356166317245688509821400709492441330724901133814787642514804202281840710796\
3756259613412677346776616111551332655786610051983026192327060247269167197823857\
1254152662253715591190737948541708030452116685620076598071849321540535010864314\
7262636702490745947832546359138025526845397490634682496935779559267714899892765\
6015766695445459413149430933306981301798776857606341365624731285216569762834249\
1463741793169504462195844341662022923615744053950899128526151896465697250610533\
2964663039207489525403623311211147185703090085908620583187003393355843350091968\
2739174500349493276197150412227176308608692637367065543535808615837251713429894\
6539946702360462826485987097901647057443274395356700139439526080754061375784342\
6867836834388827422835103921539245619595693931260256478961714644645436334542595\
2402176517584613920607403820554634969718165250390970326012958171756905455762971\
4270053817212540862365332427732020098514383155200000000000*r6^18 - 
1368912674088202179941868990166553178441745417797108891485264188361048493605102\
8836797805469783527462388263902482851181527914956649892820669922463145649784818\
7467302965760728829872170496117986293777937832719923607973450222024792022752597\
2257063280260602809129060966202814017935782394949899191700270140908262967278180\
0044016128512469190947578456044752605530918973919649651537493880542249373185763\
5784138122758653221796416135953576406646558608595103159207694087643397264689440\
5367381565960990490821134735659234289510448503891289086424928905231771769935087\
1679800626519188304832331052619968593386476936174238045086980633553060963051679\
4461299075910063572310368713015979114416975018375387157633321035259563825825076\
7484776757353091070627408091552853846135363357199744283817717590458284525502032\
3077174214249632711897679162487006150294617509336363514444102415478517780221521\
1546786733134329534056790791145528379895003881668902988990340939309086133757874\
3788678969082349442009792489074069977559681837617277577530155765452639417825613\
1316424291484758078616285420354253033729732958882485325712813694085309108732043\
16508065857629229090175863731870542532618395547735475200000000*r6^17 + 
8135890640558672946740375789114710195498687496392461681651468847774981989078536\
2902796763440979461754940736079904971759357611189060601426106145693503435131963\
8376931581093224284574429213222190921391289598372177657558425205335630598636815\
6325015220025319322262923166029103199859681521885766747007893277413338577892128\
3327709096328279706162486114756725659931207212964211172484972358647212854565174\
0518793157142303390976991326064835940837746980047692352861989916375451651833411\
3787917545692850514327186897778396739057089932875039661277031206701482480281538\
7309526436231341192922106527592853862899463837865320952868953135977048572840861\
8660552442760606025039292729076083280156954209127532880051565925926288365619473\
0489361703267329963406157226486262891540479238285598550745803251331182816255804\
3241708023067861225397859504485338339952642308873631958138530774625004966638484\
7547489495934292141051587981756218870013444616605905003479192894461199159585959\
5683885690551539342371433526418627857558562803594865736503664651428010791592611\
8815589367306937578287783142902360276785689971082354685539126834170934766635567\
88501327395638911796815495337088637620442396934742731882240000000*r6^16 - 
8990780658103482052335488350020744876191968512979864845285361800421994210444213\
2502291454932668968906216673885924952152392834668792647835486453264254878079608\
1870581525137287215184123547720689943203463725325960343837923651627378572090477\
0818041086151480114325340105491981893635959511659510975495835297137017050911365\
9288156137683283080337077632246542992745824409271861453355857956863858031429791\
1433178736554670340533058577517317185095652118106232590600880357413338160509184\
4630441192123927443049028051812955406630246751661118064337798843010579031719679\
6192405240162252728748987326289576339084991520176261904629367106406650968824019\
9376224241965085511570982865718105813146351343072557111730010530657914891089746\
8262394018346600549774584500606068235811216203401363982479483034164900652877752\
8338734982677523105454202171525032710113611570054154541219056775000570023723020\
5568303707693240553029957293464407822903631199575081988201827944343323607514479\
3778734143368194404507307090257262180209542727277779387324875901757424169963096\
9028426695447799689630226499680275938589628372389838930011055122233189860291171\
47466353118422224696376153843787782904912299505913991213140684960000*r6^15 + 
6502341663676680028122245565573338289191779972871963378550595073678039145210562\
9471468281410503638447689407895893596292334843749556307843014115830693998829901\
2177684027824241069987768793742364711700529126491796263396659436653308286429443\
7576140324098205486535733150184104065786284152724881105404249982722319770156607\
7748433848889046730424963748004473367700055895252050595071034405491396788924543\
3985363941315020780881244953680600371087264731884537014989053531883869546243944\
0848322016591641906258321208918268271315314975759326817972428080910094297618106\
6862614258997909606260182129717419245448122706400376279422339842606774854019359\
0700711241670596956891733988225975918705298624180340734422829880648820974016404\
4162003841413089182865441425011584640654240087200204804558401092992986946146170\
3279688949682447422306474104256403317995868545923794452639915191163088680951902\
7100774849612391015687750001398086930874983617341048298373378369918200350891604\
7268664790484019030598612368170791101457675722353376261404229832711481916880369\
6935742135452908525947492033480376749110029889421571186053082024783203134015406\
40474212435891946048166569173960781343460691524896415207970102027181600*r6^14 - 
7690259965483994931240067902827567614490574595166085982921782427369668441490896\
8031388677239932293526276386558113359991602899149076649035949664735731605394948\
5928258486263323934759333562687991158256020910114261866784921411409752743373160\
1168490321953174803486827371857534307901545663221558105463015555804299682272480\
5010980980760720541157598189772716709394794011367951448179254328530379630340929\
3454492514988288045860167821394513593831299952958087209377508105114159709505588\
4338623309289777043329294128522668044020359697734298433468895029220721058196447\
7117675020705227184621254640092540491643105899740675199768450487594159123422423\
6791372567242209008933111221470272788056226608851052184843202044606209877720570\
7495276717536415765169047550968645123471923071500610703184862966563076499106894\
9650173316913407283986998183548836494073782049675518321568113832269148481763792\
5683704672040051778291478497800809781858351796859573222495869332486061600245903\
0390729127825913756311089551725626602758368493272136067015202538925784403919879\
1415795065392663176772535008942318551025745413224087206427987151579545751986281\
5156855388681905177488904890448066631935183868679331871910786185254736103*r6^13 
- 72687907072209176794893360708779678787797320810298134942804980799761059038677\
5808987828614421185535211184121832230014101877605455542272013287516667168423038\
8654593823194534830425050505725792352031401983963594456413570865571190242108343\
1614373107542835863058162866139690162790174305521883680519469484941039308487377\
6106826192605286948818053788654990930600038945480037310610995344374618083552082\
3565720394325310260371710253133908333369197073809193368988691749361041819722442\
3242098492060017772573566758342049785617325202614860801523756452292382516157329\
7737819967770543585775536081173894795941514831574832495072221185686239503656647\
5462781141609088128099017682354257444451442834210677675744555306270525139222331\
8447775731572760868351889483893213939984303325460109661070114017505964865524625\
9556296644185979787628592794122316063771612053558797948656390478085932305075280\
6884013187098259768450410314381082801553451205350341685855092233467612377656889\
8615372817590305045023094813607827407993679282941571015916045960038228802229487\
0010895184137238200989503502485181929616727619771883135162380838688897625098539\
582627055252591811320334084922798251535618876956328777090136236037208807612248*\
r6^12 - 65035026853448440929083884387128985014222269344821770096519345768256390\
8633369142527513012483545451291615680251061300939363423900362708123854305989243\
8007018921375900438925543973399655264005814831751160640244970427510177770192635\
0489515883405369540340147523965656232794431069372369512803737712596019389402840\
1338204952258584832641042289059010893840210438970175846899836650141268873929251\
3075873886922839007836214375421618564700549831068631831834310260217758879059770\
8778596892819400710973168027576124941925901241385079599349762110987601840990990\
9608365116485721212663785201125064319533900845784483090343391837964959156918215\
2398417524664303569120687627922425092474266341321853531151999662437981693679808\
5905984194814070733253088968053282764741007639444298342398563955593105394149692\
4887862342667201489831181557685867227959350367554198320370710840228173011008747\
2029053533766858875365144608351692232753168457328270853860579945253838297854572\
6841359082891478007246959980136051852633622816246260550427793585199774690315294\
1634566016313448461712687509060674951345979021375229248504513195630452898970102\
0505151483183229909041621826308774897403875818482913307086954600697322054776357\
7003584*r6^11 + 232130151764984995793052185467756186937312928527238806664119858\
2903862492808232988277857495703720518859402163293534948966565796091544440511945\
5343101955946201391753181298301520521082994068169092412609092528428866719653508\
3149986781510712502338357484522795951322202529901275632076951800764594356160054\
2039823572524500253793532774172697952243039574954716213917286953349939234525414\
0484685473830968611840111682888578289847632861383849116298769393475570327779666\
1434217285302924954781072761625537674337312656963486074911052935398182048187064\
5793350496915587612510058216951381122436684559624683193688751980525522419975255\
6154219364531673946961858197449456455908404166540251843240745639660063744348942\
5612466468006938948293074912804640509181553869157603479141818655380608799638967\
6071317480268709060105427323337308708714654950719306455389451299541952161742746\
0515002031404662524476586894154352378757311178709859971794782820193509451276127\
4076241313523443271790540045691283724543674269222467324633174492088297073357403\
4536942586314304816171171867353661710026887927066021688609444126792178360397638\
4538017739172700432796236229355989233622375241157158791546121580568754880090379\
93448672579343872*r6^10 - 42561736892426742885619145963534119915889318633444239\
8856708862562889359351415185847892207615853591689000171786730547979904408885835\
5317289875196616575929891216804208562618276754824390468915309608937190021568682\
1562287750648193183587571775614501356062256657906618730548464969702706787363174\
2452666878525280750614922934497628510147016743017233982995814699106544641129755\
6118770856107915549575781494267684432469769548984860726142925302246756316417705\
4109857228950765676789691440542677356941383866488161077678886002989830174539023\
5758814631534854023919049315333862212863327616319938948978734487736599388870063\
3610282104014329000128391797964991124241273328751712061680134185474750067523308\
4896819285060106156720408724680744759764550426285613405527790945581713167311239\
8310871458197670781275910079577356616665819685878198458283643384175826065036890\
7888303713693990939599832346889199723028407678768377627387217370554601043501156\
6900050355104233435007720443820625231250428337347954238392831629291286972506809\
4781260569573531061861956490122820159964701617362838876700871943797406724855517\
4939820752649503998706509856715583894924003748803937649605248293366349156372362\
50648554672667613388188606464*r6^9 + 364297484973235563514911945357759548867133\
2236399804522641106645239749374372540611619443146496363744507648739413894373469\
3899502575935961386274234835711023147194026258067353963406216211961103311327342\
5828211905007007373572394723368624494909667663305246881336617652624050349645308\
6903210500912465017138962310387720863551519730824394313851152029086313289621166\
3271124265314332585516157823474694961941141554920734905821042567263201159697635\
6461880829371878816778332445413388874234016033695826329292225736014193991364330\
4237698298149789749837654156517967894422050358286043691038975069583146511130484\
5691624918043044862245105692616038715247589159930754326772063848787444774643173\
1580582267187071988258953894122555902613568551917075437965893705603917779230011\
4525250078475437868057562324457870197853797471870417723077330552533117160915831\
3170755478277580246764792510109890311415734795863776125102800711622688619570690\
0032292760021030146178711820199574098589186687719338876651876218752521216286948\
5135213141057234535021527192525060264644195171655165931636709570525254510114662\
3593720474463576968111654389105002649914916539236675548542382029038960227081389\
779375411778138765108818513033605436997632*r6^8 - 
6900154786808677718158445318540366276918569439329640817811381739353016063297337\
6883131156770852766448069158533043269147426253748338259169474338773705096947441\
8935481558210276856366319278897535329821636025334071210296178085858671401198882\
6613842639379154247744439698360018626908202353789043488521806302286132748065041\
2156779756390699309155930984975271697373839197962494452196400079451186939296929\
1187425734282862078290441920759232042065226325042502322923017628039858781411950\
0007542426136546693278089558427194423928900182833712870719102268375018611665336\
2072070512803809266760277288792235721390688608614689731088706589171414833098498\
2998469674154721286325669662441394825544053073366986281358932773354402955597387\
0747070815354170930477956824306941098455405445759244220118953621234918057856340\
3561704585442456063407483080698304306598157679656917601571613394180865904610518\
3078660534743919084370312218530415196912291840479496798266465392256573953363645\
1208173413631283296431925410094095935789212137705635194371129983018998426139193\
9052018531884370223289867289697009785315933371295585702680497096745152981980158\
7379857856940479799809992712033715681547212845777128928037947158441068331892633\
763840*r6^7 + 71447340934963343972727747037900421119553257764257213570680017982\
7389124898510806147607263437800663861499610871422999579801122936203487932326226\
4346215517996091731389969238874481365281359453324839931090257622997772002323741\
9489075885564313656096967499803492816453908458276479617193379909698650900398144\
1209622595970683996379443010398949107700228841302989870757879116860677008431416\
0148675520687038881952708702644497978158567431255718801478684221825235729927108\
9536296929113586560179297119960059530822679905290111676468863673779014500259149\
6402681634712803511840442775912800687666817609040019573663091942298052877512038\
8743653147580674618415273915377865620636773540292584721932785513063577887359751\
0240184284753078786067113986998411416105267610618355287712508464934841083123841\
6207822214562903805864069045846804176260557160926913176643964949870058278891416\
7486211452907070365564265330113048893673984785460829909544396896140932006949168\
5984537880174331524500690141390192776362591696304347917250222727451308075912741\
1066540234285341701718601008433487725511945974997776471501044788500969472194645\
3507018480829073284309078267067617560399017046580086436404102629488055441046842\
888259119272228290560*r6^6 - 39170900838258951154581998079391825519042828971193\
4955929652091913913824761078210319023581704461366563443365160696266825039224487\
5325032582090482636987238539214619859020551827648413215983290749366833810692362\
7989309702021975001363557158787930215787594308208467441433183913764957761491643\
8729915232954415455433596949146970514035787192658343134665085196727601993999118\
9143052524592619160443982020604631050577469613851559484997742242310735180383653\
5388632879898942117397272734840033168180306311641453650101139523962679751963757\
1271382132581744751820057995828351580181027970156770940025379939928107542713371\
2173056475118784507636572135357404161979615772950480850014806422335211452687574\
4858008075247708405703230745753687522975490271503208622794424427755802002838158\
8456788016956389399282928707239284182189601876308880770695833785401341920286102\
7585236350514786748200475210799901466616989821405954221963822936850675301786025\
8942081050806179707075733374597482960740382975815403379429181359642066093293597\
4668538451925420593332806654940836239471505239794408895241013031748411471683240\
3752182505630009186371225782842154311067024492376856598879999444861176141415675\
4041707274119523639066675323164688384*r6^5 + 
1201212728242287802581657578626545491797402996906083746726254486211446395144650\
7644295972276660087840480794639217921134786718224491535954414569735956302250428\
7648002962386026459464685330828772797778665185368885167395177774186842917011321\
8224235149152487564607301097971521981047188830773919140297285233716467797317187\
7893011676009266750923835322406148671236284534617202117390397773301847760451424\
4138384298169573544872165085980568984402543005347021981658287772898734821550201\
6190852328159927646733196326592757500569499162682645498743454208751353886414490\
6797935711565024584746433559273127425005691119790289381345242421306202537666692\
4103492711817610848152210149951904313465752389480535152003182538848286396125287\
6936469388578997919782039172061543403173154384024696964744067764354988354047757\
3256882381115771031228956964005335619036543266943058001623744499733399807255074\
5888214443014960768173176714069338692095983427167463443607585649126974395331022\
7396679438060482151964521884632729656177121437700160137512005925889598602274330\
1397480162159915335011996313317245352128026409615333265220476082785398533430008\
7536995385419584598908641480987336953909882233149318713453591533016712034594483\
075022848*r6^4 - 21842275044111631499708768537510824919178204091611405149982282\
7814739483854124578937464738444264838581534515685829281242517918330587087649763\
3060587697637944265592142994236987600376226847655626934923202754243333858471877\
7357663678333398743681490012717314146736661676407503975123213529912170906104867\
2419513002358293279798892400756507095443788304358428619424591507717033755585832\
7466099662839865689941322167923704371180036826170449596043889349952407585794038\
8840358422475587488204877220604986941762599754591133520010496016686771355790156\
4597089572796283236436906955778918739139939040772044084144344184745348506381884\
4217765533863709917370583327231384909941650573546473569624862527290421169887057\
6244332303911749532158217916838878273238652479845353683618401114581894187791672\
0374760627286218944208353822900694067499300577513191678215377641742900166423895\
5900886061005054382021038416963824079476543117292820599638325617536745709542889\
9223185457064915531712959964132246507287152369841573037602266741281729330048846\
7385915003470885169739900662956768021024813404083865775728471811609031027346163\
7834711835236154006028877060713854757274471418076847613677969219979498203640299\
16736125263982481624793088*r6^3 + 240544575606366295920504708131040933392410051\
0106602600990089430427655352059987883411920260984312724787741675931870858197763\
3681834886666810808801787515939917776289108314666226501522100275035110483320803\
6270835604111386593123910857012203980432891924817309923230370902878934878061149\
2300122715485797371788377981154832679013441330637082149985286160153813616475375\
4260882926888814660559186253879528142505166995368613847227830654843061251036696\
8564434028653345628897417923915453451156618523557288298374147084308445520530377\
3151442616560190708762971877293758414864803031051026490253808463639603576763858\
2013150717500735916704233028758512586910123511594286759033660014806030654108520\
7533186146370830988030851336439825663477642956207968887151097184779067660809640\
0744999897235722292541545519557314257045031327390423687125971902461239136108766\
9276980460264458017149338179767878118127097673338058203509360457394433184062650\
6510392100828551946917707457586968369289384530369815060139830520100883100630860\
9395250202289929564953672878229669058987351503170306230393195324036075560853184\
2396356738952617811253540071460454954031883224704425311379482038463565633971406\
9376049261055622293969048233612051159711744*r6^2 - 
1739641610438377553819649731026212426314759648427681038841790311427496388636530\
0208045412907757210677388197100225626853440223308358047048763535343239372421063\
5678004573529198544738398549106635210052041423953265084218046328853276371421417\
7258582038437075290777763286032213582469411054807822348387234393825525231495881\
8436582920451018604291368559071053535312851475237400911197673872149597296517413\
5790385093241488873648417761767774698881506631602071330047483497830773581098548\
0555915952938201266363515133807052329529182398751690061713295366315329717178431\
9897591293690266426097402695443848534326081827940954180192896846682351778596525\
5469920521420902691625076977257689713766479282983345897323317075144753678273829\
9394953078621437382786566236914000472406522215928972854014662732475258675592173\
0930500785743304553243244217653363562706095407146121302075115755321218167558869\
1136496420119819136771801736879621175090674982252149478971292689891368845885594\
1279002978429747067130752290723723504851007096303993876348908582196666974297043\
4688487535844773641817866355502807889394449887850181946661823982226233721864763\
7289293569779970188321202160355880725543444411544268932728386223670397662391871\
119294464*r6 + 7628805640467204559437936539825089958525617511066982691395135176\
3360560956185366093141666437655631180055255152244084838624185792821780857585806\
0488811761606386825528974011947453852965100623445246727100732461904639016141944\
4285022628720849452253157075777699773942185211278813555963679523918834703090188\
7277522424714101084888543180279758335502461796877555296619374754780310722904449\
3518806153700402512549835654751057994752134623364088671713073170973574749173325\
8049330822977532471513945886275054907202157874920472639620877543845917757994304\
2220869042114462153589637065548862356075093104558473790010032679304556726810868\
2577007611831408401470822116903257751239235501530127739512846811692558597666496\
8935545029081035542552182328177402553234531769916326371809583783807036362077135\
3389970855219817736823891832867269606922360685668453127840347097603827512358780\
3690236819946528211920499317065697395225489555432617656889728940002089777577507\
9436794752155432643030341818348861413225373987801286451793364769992371149558826\
8043838372072107006525398556657335028698380962863749754519885846030771578987970\
2696513320831257418470394125425745889086570481938748815819175913599352305661707\
36521426601848350965760)*y*z^2 + 1/11840044808588690032149786440239283772119560\
9395755148971702313853011699458798296257394780865666623764717947249623330964242\
7807808135191767724201701903736403112350235299486672206184898292362788923165892\
2373895938027576949805871002902751994035936413885510030591413925214253123156574\
1248607083841956770959231103343560688011122871473476448204838923291223261573093\
7275096251816498001853462120393359814825198429077744868240526447796327686129626\
9089647325656361557009167787808924221016257073665958248689926553309805615154500\
0251986945848817452259445849053590077900400467748007435060416537717210612175750\
6681444902966261401102880751949625357899722143513678563536975854863841339906044\
3639919911443555367313303295427135023796044043267478223437570944449045389710465\
6975290281014183174807084209853253976210526939106441785968575345015746079677880\
5124338529865506584807159787368507048159544493664632163234063924017644278031409\
1273526276015425165971653909114064132273669159179088312005100204476829163788480\
6686122374239316889911798035563877170974291613440490359249390746181270253993657\
0785408086314338201083935226358525354384566950259906362385424047802494907464099\
5631275662821458516938044308420032529956864*(1239860729319951552141990021050451\
9272050293735137999300869570756815431388411350262990561669417686304584500035466\
9040146692552647744782778352676865932127927121095344122220193258214397275426556\
8460825500758028862731077107123852542453192967331982304437668916139299215235441\
1842896763556962062896831875678516633718137691229488944007635544246807618466265\
4838438027926224826267902669334384661569264371337784134391082593477582812527409\
4818359398118420161852210299748424071653644372894787431609906924447403244994617\
6092498029907077081612494358921282839434474107045412781495439145693255664206178\
2145247620402721394535896602277313565233820097176221474864921802093919077427799\
7878575750003896609569446256440021879584365928376350104572084105694374292232855\
9090282984566552337487430106310297321837760092872326509819863237786586918563611\
4555441276406396492614406551771159465486409778791511435415810647397559908766361\
0751746171936291445872516443454914593436936814393812022957797617888383056145060\
1337849791796840479333254331161000148167255244448115487312769446117566732485301\
4970574299692577649314534925102061101530303026232202754692595730681430016000000\
0000000000*r6^21 + 967432999845441372017499589359368506381564914050554346353553\
1678723217165443580427774916514316473587164678741681056433255638398579266793447\
9150019884187223809043276803998529694294786119369537487078456365625485443584371\
9122510273938853444107179894628455479187801847130002141470045246423408600207630\
4458429108772055413066086754978020023325020955493364438553645169907538600161857\
1075185436191473701791953716314076444761342103571656175584710263021190722376609\
0574666214418255833592710075783713765349605935784919076287600214194611737306034\
7929081277538791833310690659341667185281494380007558440226526928909986785747440\
6458726519796200999374036854869619765290676655070991194210735105258708054682037\
4126527888132315571207409772611503810625118016485749396186967746484171672160608\
7319425110261628113207907540074686491001659332454733675402901994321429856753920\
0696908457468773316578670423205938716626727150117923505713591334191340881686249\
2239067767642991986487922444753118080302220886498610540708838882953555940034324\
8016573839425699196965794991204824007868091970370245341829130659056525280010242\
6735762103226593768458447825368308365230015340085248000000000000000*r6^20 + 
5491833327963496263791357381356343596845714538361895438251168228448831966971187\
3782238647295708045271134460129547419042398440164541080741973806855543629552283\
5384772345922972908667523890794992697136830799419066259757693891453100961163286\
7510195260968393924062876137557162365301511671535157170131210698386013155820871\
0266542545436843255447265344726483726492695220254086410906364599855212355675351\
7183797653767545864891387652516348978273984516576704376122296931730338817742746\
7522221403626684838024232016107179738599192637222712232646576415329503266538307\
0027084483573924543160127325700909972201574697510456887749299152088479543444663\
3096934890031323466870057427378311705217352193882436511742678148805852513924385\
5943427444252450690789475923472419051424217072783452403557296847090969266393365\
5348807754818945479976581626988135604589640195738585909408344827211963917071946\
9316108132498199613400634511326682639451570337404568805972684521827614592318101\
2809505782586385976402816119549045084945318167028464226072597672615725612773881\
2110642871842683197999404217261423476775546342348985260060050775431700684736323\
65844412364645295843251619620733925257216000000000000*r6^19 + 
1431309137873058453739603460295421576373892201814963602735564672895992682406391\
7702110594131558803557516159521987616012616931942444177528360176633612740703975\
3028595285841796775558280215617605830400910536934829056738580275383246665984809\
6646951277886099433601722404270330729091779363157104278280625330084026525505067\
7758850639269277637664402851902779496410584461034468735776706498711547000690968\
9564053342830010508748493258616432072415281213114746980774575435144634384045109\
8834012392987795865244388195331504924307853535672557858831308535850818055357579\
7984249013858902144897387229258393033334851370029341935064464729994581473004969\
7732587158719031911101679465252184313332757626580491259496234842492467272046896\
6263755455673270076552753661441880022316287773428360187916517074227661744140840\
6449540183170618200377753691196022863388027604182283550381922486846390064681235\
1359389458688543912766153261496612514594294478677172079700823806873849177983289\
1698212828604711385058233539063873428054217409339047322059326269931870181544313\
4143449222192101081708610198000189727501780137217861615781634815218806709513710\
9675573708274973326333063647163341724706715545600000000000*r6^18 + 
1745001380156268598857172149108723506604524805856757865947406766118580803021244\
5705872231519948365356574310460594775344873064874089797255907641021178581882801\
9914489607229101817544288814574238563072322103792252193337263762257654261359040\
5147721572530486808954414105424277201017435221912985248845841010526506362376598\
0694102439140723233102911107294661571299305801712564924372401510338753906559917\
2153012224695656157372012502656722274183428755338759311697304308291675359829230\
8017854231713841174387495216383238822913902425978742065502871814934192101350490\
8577682018175591228167322747252307436065095381551592466725542229293544329253183\
8998091904308600258744279146782779172878176171673442205011298895516244584242276\
8313620266542933574723974380794042618012274273271147880798374941211497534401802\
5419970248758689389606832220423292862475622731971112989333601731966915792635894\
0554589803891764474727397165087567162026811268495790388654429120438909229909968\
0321317142187082104420413947938410679825440795317917006678711967830611734789047\
1097862282212890650436861699195093159811580706910178447224156421113548004152475\
00426203805308586335456453887480797189660617313903641600000000*r6^17 - 
1037021009584341571267306732336724790363775219188742877461915875419885080555475\
7840413360532776863481891234542759491037264916765784944877469249564186834141472\
6147066351116693099057473697117035746533688121594545924531106040926363584420038\
5993833290256371830055672288880879882121263122426207320572378481165698698617746\
0381568642156601866847089974184161430952899705845496082271606083647348638133583\
2755436123318678978527463055771623791345563817195741460060903588923909721126561\
2066074670222515650402176253946038722211681270990164204007256443446347728977528\
6711881363588738011644583860634543139843043962737039369452321782502254825246272\
9161394801701234828898779545996814952225206643151313959331667942715991461727279\
8702363760947317001514653112051443411468630010002404678407669686648557642479748\
6208857631420878870161470073017554600276821450120851354239644354295028516570766\
6329886882961816341041221133334644096462302915563444489387396448055597869905138\
2539432773006123571772318265189601310101448111778049823853556467834734021598512\
6937592647868031368232707019199263192804858833404941037385858305684913123977162\
254062767233872254938825818310192118642967312810708979019520000000*r6^16 + 
1145695767539291472605669011400941215164788756597851239451368962009756601875305\
2561762685218258899128314675301863839350686047685709586146741525974690868655919\
7899874139726437593837370799795538732291521546909548735349284315640605381886250\
6587242201822947486655733655437321803430970841443480916060682463237038974757379\
9499651515271102418177338936639682587230631040995944591908432615495760710616136\
0520338993689309780514311119211735843665826010779371633273603020130262735981731\
5723179103245875190504899321514982287326505671612951226761644313875006872141632\
2014855860354503424746568886333602242537567562640866798715198472995994429882603\
8152348093666973750401351385249136532037342796057784848298292486120169259723858\
4534115251466242774147079401445960168157675012828388364689460616048589695194104\
4844201928046413058753895285242944071778937738171823182004973101330888361905507\
6998550652993210808476610610191856314337300759614591216440048680160222591206054\
4566654447285535680013200935474394002945554252687493218060014234285633780342903\
2447724584015384670399321438806921794754854424914652367174906042257195918210526\
541484395931060151382803835280426435793963348189243792709050411680000*r6^15 - 
8284576730916225054974271076329811083140373261340302514802559901845559338492967\
4619992212447905646632914690020473368898212312481467903144338035658682368462691\
2723009982210715058581410050306114268962022581669508907618549488052940425352625\
8100254791220547894642885797399978398719041995514063667199662966498687458290886\
3971732368794219983472304274236784886343780841907764390550123296185665622927945\
0042813044627292739357262351646922384003383548320427217798143393907589181199801\
7927263218435232973010662055874992684737421815770318742804008358816556239438320\
2048986908797050978714714907789882173000724335885090646332019085232112939153033\
0807340376820939660157034387442246619369038434190197941459041121725495672811491\
3791665775816733640927710020307557466373122045044073626369470592585518420000970\
9384055269170806047771959348460811333047780164064474237630354975824789254847819\
5346257566357279349223219777382832051148651235035691287235450390198948171533338\
9891912852651655076747525921729752682361224849704217479110169531650760413816826\
3340577631342395710768433739266273036075029868640659287823353594385399155696714\
20437261792923510311943357390168587181164044718263573720589505758752800*r6^14 + 
9774210692507079812266678636802298417500088474899110340722523552978194551364273\
6128656778444036714879474429215710882493463449329261519095947397382881296377501\
4884084378302799897368890163621482885774848017298366950550246214714080908335935\
2740928812303530409016862811291428972538603819594146982921312569404703222507682\
9929791819089356670378517101067888287338432622986919641275915444573443217547889\
3923036068376480811824663320528432450393593050160598738100365107562570535522334\
8391184956667370054042203559634546256468109933606012661251905323004775415217677\
2384014529488983750810528058018983625199514025456014279872795625156414070334270\
6812999128558044870005483273192730352660934578413287746113254352841955140559858\
4263049680666894189042805945230745508348427496432423615988321841542780425715289\
1683498929286781461260074379413595639619746873429185416466529478404042275689812\
1119740902684619048094348456393989607022590427629955495597117024876775201178611\
1961261117447895550342494313804015128419267856149158283079274194112292507349039\
3914650597328964943884819978525285949704816556486782704594843644671772563283754\
8038145307871389084207297074347860232298410352887219968164780298488368599*r6^13 
+ 92688436011161055810644618777764451864505392320178309573311762163135936713802\
0846409115635823715537447333617317274161080351689821186260889773063189214109795\
8351145016662200306044305592914886404332489986145795972419454477830932387011299\
3969392223309909213398456974375790004949444090933998963447430256555052225956098\
8062090310229936211970330767763096044110847424403680054426689985129055761650524\
6184269400205588224251933722810840703906681522485865136278279215625635541984050\
1688106546596439977332336571844281273806122924175593013751129497622304730634122\
6031080575304047285835583158762140241171374877965780630811297838530918444575114\
3600795624717671686028910518104889184598811078391149246753710572763892922571270\
6495310675157588721701260580357239337756568205081478523629172228497227263641059\
3237210918925915017094575939654062249393154583429923531119976798447957884677609\
1929911810252932681727234834859900011446601098765512912646015200076826371131503\
1372240988879024474650633733349369967253855418313042407438857346103906186334928\
1968114950048968739196953673220917420637348658907823188040437444350874799613597\
839181806729341599998778634397541815532500854409447988134015492233045143435480*\
r6^12 + 83221138950704658594038954225628694250409939406432618308567473833256181\
1945394178327544035560139897177347522579931282051465757202438726192856110585234\
6725459623018124427331796490396679416900302098434909849415947811742376994144234\
8435854691844131614128399546729632135804949676003271559626313568314749246338250\
9696290018521136416811530057033516687741370023585160083620831870451831211981072\
0845026368148398864656006692040307089652027973578318589430639979443595849028268\
0097180568271534485856944306881434743699846648177181212550311167510810250175815\
6825605770743266605869412732334214980327092239695655371987065805942121558680032\
1185889957146138888750970748165189643263804816051269972465995318656445211767437\
7424209032484121237920442003946483697052158912326175844894435708756704935145688\
9961869239354423626985487952074649174910992143010459234062612144180038143727792\
1494066031376149670621891315353970235390902808169212601332442037553835345572198\
5538698065566942917703512010350973852097973477203902808223900271709087527376066\
6763062197390403915616778791963258310827619248610821147020846313453704702960128\
9480942552158875182215878064951804107717217131677193337455928306496750636808091\
3228352*r6^11 - 292955859785131894715276962368922926587296675296889753506668030\
7735339225030756792736243747930131745252306484835304857316970451100884712803389\
9695504083439914367771394950403234486020365866172748129884457664726898549333664\
4394863298539636056838490442114691787374190507191039619468550370033174399761744\
9102692155641423040306586394856815976256409523765445493247240450008599233474237\
4363438434636384378057610222598138809610561384648458711053296247688323796869067\
7477536829586376647606550355151913444223981238850514740099334910612642515191688\
5252695441326385073385047427641044539356048982129888434753611219411407848499562\
1007837315970781721545425060056713724179423950357972710738129568238364628098500\
0782531768729511484454431299082782946011195948048919287984017894351851516301344\
9709931994829490712707134224572074930321246137413197089160831729732160303917759\
6498853779272168144580135420522619918280912250593903151411846725899172517936846\
4905102767549181673037981791468703774598207378570849439712696299107463521747523\
2140473959839584463866017512208286341784143487247288279986111163086411965897753\
0475045091020763056231119298344509740226489302684385823884054072655881711577496\
19374104266618368*r6^10 + 54157976064934894903280071253081573507396064891792241\
7359551354604553398228003081235223858132906388721567377213665698212380605185190\
1428498093109537768948265072616108439860553243637945861372781160459624966283300\
0330484928080851677164661937344626524613059856633415577969022771821195975196392\
4224985773622965738370416883632288091029815304163153735330915535776591534245467\
4058431801113045642582753933410114398633731568865167207762142390898083733918625\
6986009928075834771671433969228062523473606138724405189396701742981957310735233\
3614006888790892153358672869712721462504645788396238842206998514313686845945784\
1090245659598250897449270646390009740897402528776274803281589581421483991257794\
4288637308188421767609812032917625328260973719437759737956736188732599050840762\
2340660665815001202544286397244895795570850647932241361304025257811700881686748\
9826285373927390330858612710638755032606334496246905362301898901678303672423366\
2326207621203275322442098623954558281276978881838273959781938471742225859229647\
2243676503463309142152256712409820859224087398164510332329580229411420620972209\
2459182869158103458692194496670288598517042624122612816860600190561954275839631\
04894691068274895206096363520*r6^9 - 462516726587386858662891057565720017762343\
2428911763764467201836796487449808934477927012199670062461005044548105219661564\
3386490947073123509968483608120120396270804482159710717869063881881870865991815\
9184977263125340929431161791095781784811431643439773569753096891167152840780503\
4364100465769008796955351370480516158132619781581547720802944400493739211299988\
3353954534286565538637467770274852948150666257901346279317762826745311594051809\
2151033911844954523549466660232267528115649612925453795964577347812362888519652\
2136075009568354420642930747792853972398188315701681142853870459293586639831806\
6243600272111625688146012034530940625663209442499821937638635749472708089647428\
7719852389440767112804148287843277745820885583626251743880175192954644703008718\
2770589913130038586501496315501061301621855879693020442094032605400553944615638\
9027805730523763945838287670894943450862539594936220190694712367137478849371415\
8141448764176008232137488537389089916650240947794941771323526237082703341819424\
9619926572147893665142461873257291078836983455049348169039652610567820172286122\
4865451237382842039736354330833189217132856238700271503371034616319988572483066\
846742839068737409094815919632114778177536*r6^8 + 
8639428947389596075019254081609065273939796267857276987252238190126394717506142\
4124113911341204267141645660598854749503711684311836937111224614769782394761727\
2089749239272837948373281807140152582188708395604661775756869216329998679816685\
1946547771684980349227526686935228872450891856782909121130647494212318174226712\
6602589750926846134399662245447596677236771511464570290652943466432596675776654\
4196343859148497792853337462002009827308979291163852791588748933578461437203654\
1895296478679931740519430524729943029661853534392884703880936947262618996651001\
5745213888245172006994383063724749601629918302846898127395638290421391702152382\
4703202278363680091036701445788619564089718141017614365614131619093971189181379\
3576284254664147958489273962961441006409218801597755954413370150467877423564855\
0460080620305242608247118771558695165869344839136761821727460957068115486543728\
5155428069834811717069208144328434228082250192864023009841132565680583992673626\
6693854179591873287515986087997965579383568606358436985672996790572798991339925\
1695764247711952099261779357718629928868676397438106780002448335437597517106242\
9909724352586294493214247453140599548767560537459899716060169118754849920432818\
618368*r6^7 - 88397919188822567315220210586151481948204328479838836554000151652\
4372749681227008821403618779469430318396515055368479099998553523602169274542569\
2215409200845106615562130243128716210524407798116295415818258948237624747477926\
0385319590117985932526499633873993283184038684056879580856596554797266439227661\
7520103601545833645882077597708217700907966369557966203435064993876228746144883\
3674073456859732201272488422874256210883239470518866574892227983245521868480331\
2148638859071251046461237794514645459428164616848527725721703434464567945359325\
1473221794817890607631864698213324074016424927378239312745093888014158346989748\
8317328668848738196823715482749060821242705796476232600604966065093286577674387\
5524170364622835992115784174070793698774338951274489981890353184334586628130927\
4216600235822944984117309363080054916978637911552842460390850450918495045827847\
1752143098966642105975797321452659374461602840432543518579078898423129294248824\
7125152343196909045387690921579497701033774071577276631247509425969606000374936\
9094648448084113391008724575656307251466513997373164925994789673955225049120407\
1956970000172694475896871572208468823367040381779331219770987885260400921576735\
605986219451849113600*r6^6 + 47410133201020388828633295995437462171409266582217\
1664759458061684856924483218741265228971485915673743613120088499512728330895895\
1643730124040985565626024146147073136829327178611376028373463824029254411889056\
0906680598299177716960169554044390507730112093175089096453072804487818959741783\
7363707940634848781805712960901665339471258139814036406711035901285352722530715\
0765843581662423118268649716533967649703541845371606972188275994937755424285694\
9287845363697561182183725159896627984839435513751798517287474205383366509799960\
5506235982995710516342638325155114851474969092158413285302517965400025211932779\
3808009325725390496600909813824165731497194404791006565176952265060428801775823\
6486791140040827830783327662911972053977926238376687024536920179804453860540018\
8606424316555743483810342040405848427810845341551966383974871410961199266590518\
8310702491570420833654201195613138607838534196779958865247146743228823376720333\
9318590429182158668190871075288064377437866020561496185540172606219635223427333\
0438763525825025426218687351376997236024839995777894588195187626790693854017907\
6883409945613903611492946470816179987471295356910792880298535723382479913872385\
5662356060353111503617437067460476928*r6^5 - 
1417863013826424674903983323997500741007076442441267786951433387194289324952205\
2098071430490821418102785790414513920340641558852724237601977051866083547256049\
0267793826975536230677677500600344448000959943278754173931386978084139641210541\
5918233222713155358457179658571499361306435813968501191232378646233560833586860\
0467691842318979216572487573871864064200492321136311808466432235850143221444123\
5402914528437499886248328627274260160067137252627120586710436911110102124240497\
9028173519647499131165745571676837277909116006152771151608499766595611522190046\
0150012300697547024224449778039415262168289470009850674092663692735101539937587\
2478444309248859107470420920072482942041928559710384049337238870767620098454180\
4247581717325312623895568743139964224554573780119325061604986746585365304737704\
6659750778405659750318086150168602210115096186431228447876642392658772140725842\
8719087435439947515814301722229618093652304467328908419645171746386987774340260\
1742851159027669805505219213812582611428984903098631618010236337120583566274711\
5715503372721590101262236938946432389327905190227972000578584526461410486689098\
6613962414768002989857698926077285355532278074976745448345502152563303970396382\
240440320*r6^4 + 25234492642031845029320262522335313246371311363473922850620190\
2080081627438317169642794212133335593389426572687353674443423559365781033213730\
9817350380791144731608258967746782198437313883447884863421053141804743475658696\
3731252392631270564455171093026158598424495170945950708839562405821209123073250\
4056885589473654807241350533194402120550763294472195870122112288352454567924452\
0768982622813589189394936126553135096495991988665354418361161029590652566448512\
5998556167469677971981696450858911337059176018126683609554007713088848070823750\
0831850536363028553009219400167643407663554764960968978134742327506962243466801\
5995208712027617562429763872242723702066832149935825312257682245550765277188183\
5455305021284757926232801175515422435045599176851847074996713700652567624572671\
9684851697607659226210222033046316550674216511054142212093323545504651793643317\
6451013953995283166091924661350175865190903645032801744827369973561788961364144\
5908270384501987886126030928443781305519606915640252446530411413309504284891364\
6483937970810609041970636276845030306409432101320658866482438481903910814414648\
6603383373161173380303806888543820183740257081638633883572395338189049625238390\
12304563874999424115539968*r6^3 - 272582892945285762183881139880226261183431059\
6137221883758558590085054740624159955715301663830122708250549646026103840690724\
8142476216146996059853876640014443891337995376477615373413760375255595745938440\
2922399308346990071046849398953022270104194683918372348280414516707640661373646\
4512347369038583130478553616236056199780726500868263543512195217193879074763318\
2283123823426495567057849315731999275840403568401072761540630456205870048062250\
4100306662443149760037296547410541020794806242831121207796689051854408232559425\
0581186378911164006453227520557963091115460998682992980901934734591403484400426\
0566110758047088296505028419555154417555885328569915447218779126644801836417732\
8873996878280804776857552233161285861234735684997143780993282944243402217340996\
2889331771443161709655793368845506146138893084933478111565276032506315589206570\
0599101330709680881161322953572163663508853915870740899329865486327699356235673\
2711340943425984719221748139988881979064559576714542902156648300917948087277323\
1710925683188221274889804913797832232421316772596746033055849707245337123065680\
1483745305893098784977369646505406937549764615000847261033107835510053874420536\
3143882922893465213997203813388803377201152*r6^2 + 
1789606126086524696383002915519180378132498946984460715300230433116840444039773\
3712276161461447417652819963191810467583447009514744204195197279469201362601894\
1979798560493879022985276519989517681297600719856840699537484467476564693255071\
1774621701709263800621386290920522746443303004478534103468810308759655346749713\
1210869290379494105546976682860663129825862598432577866794844183967305473954423\
3880272185893459962103560597698876520738352709110022607152175965458482782378763\
4960047961311324321220872718659094009532556173660454886992264739764487000007774\
1765074828838371605124527710104199747206237887097109269628617227156642327481759\
6991505353336467615409364941244321840498617197879216515446109340628523455293791\
2815969054967973251392501965125843138901830767776426116172738920133185390017397\
4858719705135826484470093840764615854956306868011175976454595077648327306320355\
3060647126488916354153240393535038465833752044325048823316403927957109813872248\
7028090111823149076279955897353711539164391947128821671996927423520171227560062\
7934149780359821131948903672304105433998825616932876338914292851408671328163709\
4841488124597349290655571377590741827838698750390933910851697852165215866910869\
322465280*r6 - 5636750247768177934516326972109034442731100591782336975178666777\
5829922557382748380436133866309105212847575551449451270381444870535588083834702\
3988897005143487075871841392949321719524077677130973912916357602147090948525299\
8456284628461253677504969857321648070384485079758756036585771701447934921289594\
2678191983459315758284995058435095143188123673313360556564745611579395460986504\
8767393101943686929248288646894357836298163152434992793430143490289257222434364\
6374507305663563275275120873703957492427511027379399134761862945734812455490597\
4177440910965034263697271786482162037175892517529544592973268855409674895684788\
4307878737045179648459203107052755513680527146855584211372127977116304963956940\
1816289899142959607479892005856783540027323409974359895252597005242244690395238\
8261226141204101030635599148333060373617901271726191310624036770197998562722596\
0580461268329715943507491589614728821776556835441384885640132186418378383456515\
7725147865494103363795029885475779639744513390417255922404612015189479265200042\
0787145652882732423261133026358965081490741264358479904199745587012287088977069\
4894316860932957866080537440540339942851876279844820237822005910775974301338775\
46255506754158353973248)*z^3 - 3*x^2*w - 6*x*y*w - 3*y^2*w + 
1/11840044808588690032149786440239283772119560939575514897170231385301169945879\
8296257394780865666623764717947249623330964242780780813519176772420170190373640\
3112350235299486672206184898292362788923165892237389593802757694980587100290275\
1994035936413885510030591413925214253123156574124860708384195677095923110334356\
0688011122871473476448204838923291223261573093727509625181649800185346212039335\
9814825198429077744868240526447796327686129626908964732565636155700916778780892\
4221016257073665958248689926553309805615154500025198694584881745225944584905359\
0077900400467748007435060416537717210612175750668144490296626140110288075194962\
5357899722143513678563536975854863841339906044363991991144355536731330329542713\
5023796044043267478223437570944449045389710465697529028101418317480708420985325\
3976210526939106441785968575345015746079677880512433852986550658480715978736850\
7048159544493664632163234063924017644278031409127352627601542516597165390911406\
4132273669159179088312005100204476829163788480668612237423931688991179803556387\
7170974291613440490359249390746181270253993657078540808631433820108393522635852\
5354384566950259906362385424047802494907464099563127566282145851693804430842003\
2529956864*(-972669254681749302742717133469644204325246429613281306099834093750\
1230200550393172145996258215111365560670404711376884948127131883690088509860922\
7839081665187267987964671620089935562640852070899328315188010950647883912059511\
8609369208660886032422450550635584250434059483729943662599633528366585373019266\
5209403060855912472905005053760010505759950478604375811451628472232812681170869\
4889193347216195656124917670113072708208834784137631235454379987047199620548998\
5467888913332993742818757441543768645076498200635657954465185757684129145736426\
1011922484741568137636038794579227983089836036216014547911135396981864164026841\
6063434107872063208935297997341145608951893922211217886063514496633243419886518\
2419855725533750269036284708498904909992274159659551234851160545626781030813811\
7622834381016071966533278270741191348179833226196436686875478907915773211690847\
1576410448011010513003878587329094146158521944044680649346551075557911119058091\
1015230938906635290527138937948716786173076994926415576402756860676396833894277\
5763076675975844436785546460248454436782814386175412372371117789215215992213790\
72900133858791759702640972659829527019520000000000000000*r6^21 - 
7589466656650350989735097986887129450404888317769981391594188817833440743274421\
3756591362266752035489758201449236398421693391005370571461636099310666087987558\
0583638615215250989166016906086752207812784883675213531252537200036799071859040\
2066280525671953830127025357408257597450508843780472150371958069542839716844260\
6717576745069812457263715177998245381475573167410806986706502028548089059133006\
5794761840342039186302501672970106516921875197031383462998863383199727813822066\
3531662770938418489558333525365697700545770402882117109143644659986695758790855\
4339820362212610900100808012741072942644492121520409026883751353108713684923388\
1422890383928239828886236660549128555628361026531210593319246973017320711624201\
9143077733587370020805223141780324121676623572017374159756971797020788106889936\
5707918870187332156895612278433216832480117920041207536483180032804957753686269\
1964445432747954583233856822507466931103006403802276446596894573170394840583972\
2205789957936822401240201049718375294387339509813528729220766913153939743136782\
8174017512059223531086094294241539141694181732434784053360957066708168479784331\
992831075466420428206141775282176000000000000000*r6^20 - 
4308310423060820903836951007779665498547045806222352419666174615910518566476287\
0304135841655492857783156797061748873923251492384699165974580604157203982704845\
1380648664817903353295862270753137010458025519990603336071672564241467616343099\
5842362836876648706328259952478320416772712081223720831747852588541973564840665\
6420479868474632509225830325397764529418886147412357485803135340886948979895828\
8433021374634861939999261938164759221055049822181805031052917841320210459970653\
6185382368054480599514973305138114342171073156333784210780292183281667389435158\
2934649346766871933429913209078747144637314221674785394404400596727855265494927\
2818116073609223861249423344174249198542534265193379148382533557497227819977868\
0633526553050833446374875550864262752094452713613446520379862297277256866101110\
0019543641395257596407926439795780914821164612218476071729565186472471205360381\
9977329324626708326977127991864171648292713053246092290518151471421522819124674\
2757671897098056725526650720093459009614113734467866738051936204617601522903809\
9113504444356147597002610358752394657637547226730822831938929795448863010352566\
40329057574806871417584667903118397796352000000000000*r6^19 - 
1122845409019026206031319826525988803251247331955986126265048572190493620467962\
3529608751534642499905176900547457434217557934305356470707869936664951213343256\
3606556290369156281719904391257475418543934378322008664074863042534730698124521\
9499356166317245688509821400709492441330724901133814787642514804202281840710796\
3756259613412677346776616111551332655786610051983026192327060247269167197823857\
1254152662253715591190737948541708030452116685620076598071849321540535010864314\
7262636702490745947832546359138025526845397490634682496935779559267714899892765\
6015766695445459413149430933306981301798776857606341365624731285216569762834249\
1463741793169504462195844341662022923615744053950899128526151896465697250610533\
2964663039207489525403623311211147185703090085908620583187003393355843350091968\
2739174500349493276197150412227176308608692637367065543535808615837251713429894\
6539946702360462826485987097901647057443274395356700139439526080754061375784342\
6867836834388827422835103921539245619595693931260256478961714644645436334542595\
2402176517584613920607403820554634969718165250390970326012958171756905455762971\
4270053817212540862365332427732020098514383155200000000000*r6^18 - 
1368912674088202179941868990166553178441745417797108891485264188361048493605102\
8836797805469783527462388263902482851181527914956649892820669922463145649784818\
7467302965760728829872170496117986293777937832719923607973450222024792022752597\
2257063280260602809129060966202814017935782394949899191700270140908262967278180\
0044016128512469190947578456044752605530918973919649651537493880542249373185763\
5784138122758653221796416135953576406646558608595103159207694087643397264689440\
5367381565960990490821134735659234289510448503891289086424928905231771769935087\
1679800626519188304832331052619968593386476936174238045086980633553060963051679\
4461299075910063572310368713015979114416975018375387157633321035259563825825076\
7484776757353091070627408091552853846135363357199744283817717590458284525502032\
3077174214249632711897679162487006150294617509336363514444102415478517780221521\
1546786733134329534056790791145528379895003881668902988990340939309086133757874\
3788678969082349442009792489074069977559681837617277577530155765452639417825613\
1316424291484758078616285420354253033729732958882485325712813694085309108732043\
16508065857629229090175863731870542532618395547735475200000000*r6^17 + 
8135890640558672946740375789114710195498687496392461681651468847774981989078536\
2902796763440979461754940736079904971759357611189060601426106145693503435131963\
8376931581093224284574429213222190921391289598372177657558425205335630598636815\
6325015220025319322262923166029103199859681521885766747007893277413338577892128\
3327709096328279706162486114756725659931207212964211172484972358647212854565174\
0518793157142303390976991326064835940837746980047692352861989916375451651833411\
3787917545692850514327186897778396739057089932875039661277031206701482480281538\
7309526436231341192922106527592853862899463837865320952868953135977048572840861\
8660552442760606025039292729076083280156954209127532880051565925926288365619473\
0489361703267329963406157226486262891540479238285598550745803251331182816255804\
3241708023067861225397859504485338339952642308873631958138530774625004966638484\
7547489495934292141051587981756218870013444616605905003479192894461199159585959\
5683885690551539342371433526418627857558562803594865736503664651428010791592611\
8815589367306937578287783142902360276785689971082354685539126834170934766635567\
88501327395638911796815495337088637620442396934742731882240000000*r6^16 - 
8990780658103482052335488350020744876191968512979864845285361800421994210444213\
2502291454932668968906216673885924952152392834668792647835486453264254878079608\
1870581525137287215184123547720689943203463725325960343837923651627378572090477\
0818041086151480114325340105491981893635959511659510975495835297137017050911365\
9288156137683283080337077632246542992745824409271861453355857956863858031429791\
1433178736554670340533058577517317185095652118106232590600880357413338160509184\
4630441192123927443049028051812955406630246751661118064337798843010579031719679\
6192405240162252728748987326289576339084991520176261904629367106406650968824019\
9376224241965085511570982865718105813146351343072557111730010530657914891089746\
8262394018346600549774584500606068235811216203401363982479483034164900652877752\
8338734982677523105454202171525032710113611570054154541219056775000570023723020\
5568303707693240553029957293464407822903631199575081988201827944343323607514479\
3778734143368194404507307090257262180209542727277779387324875901757424169963096\
9028426695447799689630226499680275938589628372389838930011055122233189860291171\
47466353118422224696376153843787782904912299505913991213140684960000*r6^15 + 
6502341663676680028122245565573338289191779972871963378550595073678039145210562\
9471468281410503638447689407895893596292334843749556307843014115830693998829901\
2177684027824241069987768793742364711700529126491796263396659436653308286429443\
7576140324098205486535733150184104065786284152724881105404249982722319770156607\
7748433848889046730424963748004473367700055895252050595071034405491396788924543\
3985363941315020780881244953680600371087264731884537014989053531883869546243944\
0848322016591641906258321208918268271315314975759326817972428080910094297618106\
6862614258997909606260182129717419245448122706400376279422339842606774854019359\
0700711241670596956891733988225975918705298624180340734422829880648820974016404\
4162003841413089182865441425011584640654240087200204804558401092992986946146170\
3279688949682447422306474104256403317995868545923794452639915191163088680951902\
7100774849612391015687750001398086930874983617341048298373378369918200350891604\
7268664790484019030598612368170791101457675722353376261404229832711481916880369\
6935742135452908525947492033480376749110029889421571186053082024783203134015406\
40474212435891946048166569173960781343460691524896415207970102027181600*r6^14 - 
7690259965483994931240067902827567614490574595166085982921782427369668441490896\
8031388677239932293526276386558113359991602899149076649035949664735731605394948\
5928258486263323934759333562687991158256020910114261866784921411409752743373160\
1168490321953174803486827371857534307901545663221558105463015555804299682272480\
5010980980760720541157598189772716709394794011367951448179254328530379630340929\
3454492514988288045860167821394513593831299952958087209377508105114159709505588\
4338623309289777043329294128522668044020359697734298433468895029220721058196447\
7117675020705227184621254640092540491643105899740675199768450487594159123422423\
6791372567242209008933111221470272788056226608851052184843202044606209877720570\
7495276717536415765169047550968645123471923071500610703184862966563076499106894\
9650173316913407283986998183548836494073782049675518321568113832269148481763792\
5683704672040051778291478497800809781858351796859573222495869332486061600245903\
0390729127825913756311089551725626602758368493272136067015202538925784403919879\
1415795065392663176772535008942318551025745413224087206427987151579545751986281\
5156855388681905177488904890448066631935183868679331871910786185254736103*r6^13 
- 72687907072209176794893360708779678787797320810298134942804980799761059038677\
5808987828614421185535211184121832230014101877605455542272013287516667168423038\
8654593823194534830425050505725792352031401983963594456413570865571190242108343\
1614373107542835863058162866139690162790174305521883680519469484941039308487377\
6106826192605286948818053788654990930600038945480037310610995344374618083552082\
3565720394325310260371710253133908333369197073809193368988691749361041819722442\
3242098492060017772573566758342049785617325202614860801523756452292382516157329\
7737819967770543585775536081173894795941514831574832495072221185686239503656647\
5462781141609088128099017682354257444451442834210677675744555306270525139222331\
8447775731572760868351889483893213939984303325460109661070114017505964865524625\
9556296644185979787628592794122316063771612053558797948656390478085932305075280\
6884013187098259768450410314381082801553451205350341685855092233467612377656889\
8615372817590305045023094813607827407993679282941571015916045960038228802229487\
0010895184137238200989503502485181929616727619771883135162380838688897625098539\
582627055252591811320334084922798251535618876956328777090136236037208807612248*\
r6^12 - 65035026853448440929083884387128985014222269344821770096519345768256390\
8633369142527513012483545451291615680251061300939363423900362708123854305989243\
8007018921375900438925543973399655264005814831751160640244970427510177770192635\
0489515883405369540340147523965656232794431069372369512803737712596019389402840\
1338204952258584832641042289059010893840210438970175846899836650141268873929251\
3075873886922839007836214375421618564700549831068631831834310260217758879059770\
8778596892819400710973168027576124941925901241385079599349762110987601840990990\
9608365116485721212663785201125064319533900845784483090343391837964959156918215\
2398417524664303569120687627922425092474266341321853531151999662437981693679808\
5905984194814070733253088968053282764741007639444298342398563955593105394149692\
4887862342667201489831181557685867227959350367554198320370710840228173011008747\
2029053533766858875365144608351692232753168457328270853860579945253838297854572\
6841359082891478007246959980136051852633622816246260550427793585199774690315294\
1634566016313448461712687509060674951345979021375229248504513195630452898970102\
0505151483183229909041621826308774897403875818482913307086954600697322054776357\
7003584*r6^11 + 232130151764984995793052185467756186937312928527238806664119858\
2903862492808232988277857495703720518859402163293534948966565796091544440511945\
5343101955946201391753181298301520521082994068169092412609092528428866719653508\
3149986781510712502338357484522795951322202529901275632076951800764594356160054\
2039823572524500253793532774172697952243039574954716213917286953349939234525414\
0484685473830968611840111682888578289847632861383849116298769393475570327779666\
1434217285302924954781072761625537674337312656963486074911052935398182048187064\
5793350496915587612510058216951381122436684559624683193688751980525522419975255\
6154219364531673946961858197449456455908404166540251843240745639660063744348942\
5612466468006938948293074912804640509181553869157603479141818655380608799638967\
6071317480268709060105427323337308708714654950719306455389451299541952161742746\
0515002031404662524476586894154352378757311178709859971794782820193509451276127\
4076241313523443271790540045691283724543674269222467324633174492088297073357403\
4536942586314304816171171867353661710026887927066021688609444126792178360397638\
4538017739172700432796236229355989233622375241157158791546121580568754880090379\
93448672579343872*r6^10 - 42561736892426742885619145963534119915889318633444239\
8856708862562889359351415185847892207615853591689000171786730547979904408885835\
5317289875196616575929891216804208562618276754824390468915309608937190021568682\
1562287750648193183587571775614501356062256657906618730548464969702706787363174\
2452666878525280750614922934497628510147016743017233982995814699106544641129755\
6118770856107915549575781494267684432469769548984860726142925302246756316417705\
4109857228950765676789691440542677356941383866488161077678886002989830174539023\
5758814631534854023919049315333862212863327616319938948978734487736599388870063\
3610282104014329000128391797964991124241273328751712061680134185474750067523308\
4896819285060106156720408724680744759764550426285613405527790945581713167311239\
8310871458197670781275910079577356616665819685878198458283643384175826065036890\
7888303713693990939599832346889199723028407678768377627387217370554601043501156\
6900050355104233435007720443820625231250428337347954238392831629291286972506809\
4781260569573531061861956490122820159964701617362838876700871943797406724855517\
4939820752649503998706509856715583894924003748803937649605248293366349156372362\
50648554672667613388188606464*r6^9 + 364297484973235563514911945357759548867133\
2236399804522641106645239749374372540611619443146496363744507648739413894373469\
3899502575935961386274234835711023147194026258067353963406216211961103311327342\
5828211905007007373572394723368624494909667663305246881336617652624050349645308\
6903210500912465017138962310387720863551519730824394313851152029086313289621166\
3271124265314332585516157823474694961941141554920734905821042567263201159697635\
6461880829371878816778332445413388874234016033695826329292225736014193991364330\
4237698298149789749837654156517967894422050358286043691038975069583146511130484\
5691624918043044862245105692616038715247589159930754326772063848787444774643173\
1580582267187071988258953894122555902613568551917075437965893705603917779230011\
4525250078475437868057562324457870197853797471870417723077330552533117160915831\
3170755478277580246764792510109890311415734795863776125102800711622688619570690\
0032292760021030146178711820199574098589186687719338876651876218752521216286948\
5135213141057234535021527192525060264644195171655165931636709570525254510114662\
3593720474463576968111654389105002649914916539236675548542382029038960227081389\
779375411778138765108818513033605436997632*r6^8 - 
6900154786808677718158445318540366276918569439329640817811381739353016063297337\
6883131156770852766448069158533043269147426253748338259169474338773705096947441\
8935481558210276856366319278897535329821636025334071210296178085858671401198882\
6613842639379154247744439698360018626908202353789043488521806302286132748065041\
2156779756390699309155930984975271697373839197962494452196400079451186939296929\
1187425734282862078290441920759232042065226325042502322923017628039858781411950\
0007542426136546693278089558427194423928900182833712870719102268375018611665336\
2072070512803809266760277288792235721390688608614689731088706589171414833098498\
2998469674154721286325669662441394825544053073366986281358932773354402955597387\
0747070815354170930477956824306941098455405445759244220118953621234918057856340\
3561704585442456063407483080698304306598157679656917601571613394180865904610518\
3078660534743919084370312218530415196912291840479496798266465392256573953363645\
1208173413631283296431925410094095935789212137705635194371129983018998426139193\
9052018531884370223289867289697009785315933371295585702680497096745152981980158\
7379857856940479799809992712033715681547212845777128928037947158441068331892633\
763840*r6^7 + 71447340934963343972727747037900421119553257764257213570680017982\
7389124898510806147607263437800663861499610871422999579801122936203487932326226\
4346215517996091731389969238874481365281359453324839931090257622997772002323741\
9489075885564313656096967499803492816453908458276479617193379909698650900398144\
1209622595970683996379443010398949107700228841302989870757879116860677008431416\
0148675520687038881952708702644497978158567431255718801478684221825235729927108\
9536296929113586560179297119960059530822679905290111676468863673779014500259149\
6402681634712803511840442775912800687666817609040019573663091942298052877512038\
8743653147580674618415273915377865620636773540292584721932785513063577887359751\
0240184284753078786067113986998411416105267610618355287712508464934841083123841\
6207822214562903805864069045846804176260557160926913176643964949870058278891416\
7486211452907070365564265330113048893673984785460829909544396896140932006949168\
5984537880174331524500690141390192776362591696304347917250222727451308075912741\
1066540234285341701718601008433487725511945974997776471501044788500969472194645\
3507018480829073284309078267067617560399017046580086436404102629488055441046842\
888259119272228290560*r6^6 - 39170900838258951154581998079391825519042828971193\
4955929652091913913824761078210319023581704461366563443365160696266825039224487\
5325032582090482636987238539214619859020551827648413215983290749366833810692362\
7989309702021975001363557158787930215787594308208467441433183913764957761491643\
8729915232954415455433596949146970514035787192658343134665085196727601993999118\
9143052524592619160443982020604631050577469613851559484997742242310735180383653\
5388632879898942117397272734840033168180306311641453650101139523962679751963757\
1271382132581744751820057995828351580181027970156770940025379939928107542713371\
2173056475118784507636572135357404161979615772950480850014806422335211452687574\
4858008075247708405703230745753687522975490271503208622794424427755802002838158\
8456788016956389399282928707239284182189601876308880770695833785401341920286102\
7585236350514786748200475210799901466616989821405954221963822936850675301786025\
8942081050806179707075733374597482960740382975815403379429181359642066093293597\
4668538451925420593332806654940836239471505239794408895241013031748411471683240\
3752182505630009186371225782842154311067024492376856598879999444861176141415675\
4041707274119523639066675323164688384*r6^5 + 
1201212728242287802581657578626545491797402996906083746726254486211446395144650\
7644295972276660087840480794639217921134786718224491535954414569735956302250428\
7648002962386026459464685330828772797778665185368885167395177774186842917011321\
8224235149152487564607301097971521981047188830773919140297285233716467797317187\
7893011676009266750923835322406148671236284534617202117390397773301847760451424\
4138384298169573544872165085980568984402543005347021981658287772898734821550201\
6190852328159927646733196326592757500569499162682645498743454208751353886414490\
6797935711565024584746433559273127425005691119790289381345242421306202537666692\
4103492711817610848152210149951904313465752389480535152003182538848286396125287\
6936469388578997919782039172061543403173154384024696964744067764354988354047757\
3256882381115771031228956964005335619036543266943058001623744499733399807255074\
5888214443014960768173176714069338692095983427167463443607585649126974395331022\
7396679438060482151964521884632729656177121437700160137512005925889598602274330\
1397480162159915335011996313317245352128026409615333265220476082785398533430008\
7536995385419584598908641480987336953909882233149318713453591533016712034594483\
075022848*r6^4 - 21842275044111631499708768537510824919178204091611405149982282\
7814739483854124578937464738444264838581534515685829281242517918330587087649763\
3060587697637944265592142994236987600376226847655626934923202754243333858471877\
7357663678333398743681490012717314146736661676407503975123213529912170906104867\
2419513002358293279798892400756507095443788304358428619424591507717033755585832\
7466099662839865689941322167923704371180036826170449596043889349952407585794038\
8840358422475587488204877220604986941762599754591133520010496016686771355790156\
4597089572796283236436906955778918739139939040772044084144344184745348506381884\
4217765533863709917370583327231384909941650573546473569624862527290421169887057\
6244332303911749532158217916838878273238652479845353683618401114581894187791672\
0374760627286218944208353822900694067499300577513191678215377641742900166423895\
5900886061005054382021038416963824079476543117292820599638325617536745709542889\
9223185457064915531712959964132246507287152369841573037602266741281729330048846\
7385915003470885169739900662956768021024813404083865775728471811609031027346163\
7834711835236154006028877060713854757274471418076847613677969219979498203640299\
16736125263982481624793088*r6^3 + 240544575606366295920504708131040933392410051\
0106602600990089430427655352059987883411920260984312724787741675931870858197763\
3681834886666810808801787515939917776289108314666226501522100275035110483320803\
6270835604111386593123910857012203980432891924817309923230370902878934878061149\
2300122715485797371788377981154832679013441330637082149985286160153813616475375\
4260882926888814660559186253879528142505166995368613847227830654843061251036696\
8564434028653345628897417923915453451156618523557288298374147084308445520530377\
3151442616560190708762971877293758414864803031051026490253808463639603576763858\
2013150717500735916704233028758512586910123511594286759033660014806030654108520\
7533186146370830988030851336439825663477642956207968887151097184779067660809640\
0744999897235722292541545519557314257045031327390423687125971902461239136108766\
9276980460264458017149338179767878118127097673338058203509360457394433184062650\
6510392100828551946917707457586968369289384530369815060139830520100883100630860\
9395250202289929564953672878229669058987351503170306230393195324036075560853184\
2396356738952617811253540071460454954031883224704425311379482038463565633971406\
9376049261055622293969048233612051159711744*r6^2 - 
1739641610438377553819649731026212426314759648427681038841790311427496388636530\
0208045412907757210677388197100225626853440223308358047048763535343239372421063\
5678004573529198544738398549106635210052041423953265084218046328853276371421417\
7258582038437075290777763286032213582469411054807822348387234393825525231495881\
8436582920451018604291368559071053535312851475237400911197673872149597296517413\
5790385093241488873648417761767774698881506631602071330047483497830773581098548\
0555915952938201266363515133807052329529182398751690061713295366315329717178431\
9897591293690266426097402695443848534326081827940954180192896846682351778596525\
5469920521420902691625076977257689713766479282983345897323317075144753678273829\
9394953078621437382786566236914000472406522215928972854014662732475258675592173\
0930500785743304553243244217653363562706095407146121302075115755321218167558869\
1136496420119819136771801736879621175090674982252149478971292689891368845885594\
1279002978429747067130752290723723504851007096303993876348908582196666974297043\
4688487535844773641817866355502807889394449887850181946661823982226233721864763\
7289293569779970188321202160355880725543444411544268932728386223670397662391871\
119294464*r6 + 1118081908304381156908287247189687509016148579293963716054620459\
1926407079382485497036010069735561830947063932713108412789702002706583661061753\
2099938288252732053059956385794911570843458833228192367686840367878277984345043\
8604632349954644766303408124143070895136636277555475050293591698213134996179331\
7504685342778230748822540462232269279695413878424453376854749300766786521784450\
4955744227170834696010936437807451846691006896226239451060114586039334444002003\
6079966716565479877639106798606252951418012386786215718597088510345429322251787\
2005462375819148552370977738995109287420005441972165744273523312265164571465290\
1344123319671901577138746517100682681233199196068252971132615600928990190432751\
6292653365722154268136539530842086958450581510462994328494929304251546678757237\
9551523381119601059998197356479980539749496419039227703120450082775972347755632\
4583817303049864265978384741645534636544466676072590106631246714579037024033248\
7093296748637467232513108957207535501475543533085003558833756535366359832906552\
4158324904123525829881288258880444280351560481724482595261700940827336100913400\
2787708122838886373384047920339765460471378482268722105504904485186923694941721\
550654351861945940836352)*x*z*w + (-2*r6 + 6)*y*z*w + 
1/11840044808588690032149786440239283772119560939575514897170231385301169945879\
8296257394780865666623764717947249623330964242780780813519176772420170190373640\
3112350235299486672206184898292362788923165892237389593802757694980587100290275\
1994035936413885510030591413925214253123156574124860708384195677095923110334356\
0688011122871473476448204838923291223261573093727509625181649800185346212039335\
9814825198429077744868240526447796327686129626908964732565636155700916778780892\
4221016257073665958248689926553309805615154500025198694584881745225944584905359\
0077900400467748007435060416537717210612175750668144490296626140110288075194962\
5357899722143513678563536975854863841339906044363991991144355536731330329542713\
5023796044043267478223437570944449045389710465697529028101418317480708420985325\
3976210526939106441785968575345015746079677880512433852986550658480715978736850\
7048159544493664632163234063924017644278031409127352627601542516597165390911406\
4132273669159179088312005100204476829163788480668612237423931688991179803556387\
7170974291613440490359249390746181270253993657078540808631433820108393522635852\
5354384566950259906362385424047802494907464099563127566282145851693804430842003\
2529956864*(9726692546817493027427171334696442043252464296132813060998340937501\
2302005503931721459962582151113655606704047113768849481271318836900885098609227\
8390816651872679879646716200899355626408520708993283151880109506478839120595118\
6093692086608860324224505506355842504340594837299436625996335283665853730192665\
2094030608559124729050050537600105057599504786043758114516284722328126811708694\
8891933472161956561249176701130727082088347841376312354543799870471996205489985\
4678889133329937428187574415437686450764982006356579544651857576841291457364261\
0119224847415681376360387945792279830898360362160145479111353969818641640268416\
0634341078720632089352979973411456089518939222112178860635144966332434198865182\
4198557255337502690362847084989049099922741596595512348511605456267810308138117\
6228343810160719665332782707411913481798332261964366868754789079157732116908471\
5764104480110105130038785873290941461585219440446806493465510755579111190580911\
0152309389066352905271389379487167861730769949264155764027568606763968338942775\
7630766759758444367855464602484544367828143861754123723711177892152159922137907\
2900133858791759702640972659829527019520000000000000000*r6^21 + 
7589466656650350989735097986887129450404888317769981391594188817833440743274421\
3756591362266752035489758201449236398421693391005370571461636099310666087987558\
0583638615215250989166016906086752207812784883675213531252537200036799071859040\
2066280525671953830127025357408257597450508843780472150371958069542839716844260\
6717576745069812457263715177998245381475573167410806986706502028548089059133006\
5794761840342039186302501672970106516921875197031383462998863383199727813822066\
3531662770938418489558333525365697700545770402882117109143644659986695758790855\
4339820362212610900100808012741072942644492121520409026883751353108713684923388\
1422890383928239828886236660549128555628361026531210593319246973017320711624201\
9143077733587370020805223141780324121676623572017374159756971797020788106889936\
5707918870187332156895612278433216832480117920041207536483180032804957753686269\
1964445432747954583233856822507466931103006403802276446596894573170394840583972\
2205789957936822401240201049718375294387339509813528729220766913153939743136782\
8174017512059223531086094294241539141694181732434784053360957066708168479784331\
992831075466420428206141775282176000000000000000*r6^20 + 
4308310423060820903836951007779665498547045806222352419666174615910518566476287\
0304135841655492857783156797061748873923251492384699165974580604157203982704845\
1380648664817903353295862270753137010458025519990603336071672564241467616343099\
5842362836876648706328259952478320416772712081223720831747852588541973564840665\
6420479868474632509225830325397764529418886147412357485803135340886948979895828\
8433021374634861939999261938164759221055049822181805031052917841320210459970653\
6185382368054480599514973305138114342171073156333784210780292183281667389435158\
2934649346766871933429913209078747144637314221674785394404400596727855265494927\
2818116073609223861249423344174249198542534265193379148382533557497227819977868\
0633526553050833446374875550864262752094452713613446520379862297277256866101110\
0019543641395257596407926439795780914821164612218476071729565186472471205360381\
9977329324626708326977127991864171648292713053246092290518151471421522819124674\
2757671897098056725526650720093459009614113734467866738051936204617601522903809\
9113504444356147597002610358752394657637547226730822831938929795448863010352566\
40329057574806871417584667903118397796352000000000000*r6^19 + 
1122845409019026206031319826525988803251247331955986126265048572190493620467962\
3529608751534642499905176900547457434217557934305356470707869936664951213343256\
3606556290369156281719904391257475418543934378322008664074863042534730698124521\
9499356166317245688509821400709492441330724901133814787642514804202281840710796\
3756259613412677346776616111551332655786610051983026192327060247269167197823857\
1254152662253715591190737948541708030452116685620076598071849321540535010864314\
7262636702490745947832546359138025526845397490634682496935779559267714899892765\
6015766695445459413149430933306981301798776857606341365624731285216569762834249\
1463741793169504462195844341662022923615744053950899128526151896465697250610533\
2964663039207489525403623311211147185703090085908620583187003393355843350091968\
2739174500349493276197150412227176308608692637367065543535808615837251713429894\
6539946702360462826485987097901647057443274395356700139439526080754061375784342\
6867836834388827422835103921539245619595693931260256478961714644645436334542595\
2402176517584613920607403820554634969718165250390970326012958171756905455762971\
4270053817212540862365332427732020098514383155200000000000*r6^18 + 
1368912674088202179941868990166553178441745417797108891485264188361048493605102\
8836797805469783527462388263902482851181527914956649892820669922463145649784818\
7467302965760728829872170496117986293777937832719923607973450222024792022752597\
2257063280260602809129060966202814017935782394949899191700270140908262967278180\
0044016128512469190947578456044752605530918973919649651537493880542249373185763\
5784138122758653221796416135953576406646558608595103159207694087643397264689440\
5367381565960990490821134735659234289510448503891289086424928905231771769935087\
1679800626519188304832331052619968593386476936174238045086980633553060963051679\
4461299075910063572310368713015979114416975018375387157633321035259563825825076\
7484776757353091070627408091552853846135363357199744283817717590458284525502032\
3077174214249632711897679162487006150294617509336363514444102415478517780221521\
1546786733134329534056790791145528379895003881668902988990340939309086133757874\
3788678969082349442009792489074069977559681837617277577530155765452639417825613\
1316424291484758078616285420354253033729732958882485325712813694085309108732043\
16508065857629229090175863731870542532618395547735475200000000*r6^17 - 
8135890640558672946740375789114710195498687496392461681651468847774981989078536\
2902796763440979461754940736079904971759357611189060601426106145693503435131963\
8376931581093224284574429213222190921391289598372177657558425205335630598636815\
6325015220025319322262923166029103199859681521885766747007893277413338577892128\
3327709096328279706162486114756725659931207212964211172484972358647212854565174\
0518793157142303390976991326064835940837746980047692352861989916375451651833411\
3787917545692850514327186897778396739057089932875039661277031206701482480281538\
7309526436231341192922106527592853862899463837865320952868953135977048572840861\
8660552442760606025039292729076083280156954209127532880051565925926288365619473\
0489361703267329963406157226486262891540479238285598550745803251331182816255804\
3241708023067861225397859504485338339952642308873631958138530774625004966638484\
7547489495934292141051587981756218870013444616605905003479192894461199159585959\
5683885690551539342371433526418627857558562803594865736503664651428010791592611\
8815589367306937578287783142902360276785689971082354685539126834170934766635567\
88501327395638911796815495337088637620442396934742731882240000000*r6^16 + 
8990780658103482052335488350020744876191968512979864845285361800421994210444213\
2502291454932668968906216673885924952152392834668792647835486453264254878079608\
1870581525137287215184123547720689943203463725325960343837923651627378572090477\
0818041086151480114325340105491981893635959511659510975495835297137017050911365\
9288156137683283080337077632246542992745824409271861453355857956863858031429791\
1433178736554670340533058577517317185095652118106232590600880357413338160509184\
4630441192123927443049028051812955406630246751661118064337798843010579031719679\
6192405240162252728748987326289576339084991520176261904629367106406650968824019\
9376224241965085511570982865718105813146351343072557111730010530657914891089746\
8262394018346600549774584500606068235811216203401363982479483034164900652877752\
8338734982677523105454202171525032710113611570054154541219056775000570023723020\
5568303707693240553029957293464407822903631199575081988201827944343323607514479\
3778734143368194404507307090257262180209542727277779387324875901757424169963096\
9028426695447799689630226499680275938589628372389838930011055122233189860291171\
47466353118422224696376153843787782904912299505913991213140684960000*r6^15 - 
6502341663676680028122245565573338289191779972871963378550595073678039145210562\
9471468281410503638447689407895893596292334843749556307843014115830693998829901\
2177684027824241069987768793742364711700529126491796263396659436653308286429443\
7576140324098205486535733150184104065786284152724881105404249982722319770156607\
7748433848889046730424963748004473367700055895252050595071034405491396788924543\
3985363941315020780881244953680600371087264731884537014989053531883869546243944\
0848322016591641906258321208918268271315314975759326817972428080910094297618106\
6862614258997909606260182129717419245448122706400376279422339842606774854019359\
0700711241670596956891733988225975918705298624180340734422829880648820974016404\
4162003841413089182865441425011584640654240087200204804558401092992986946146170\
3279688949682447422306474104256403317995868545923794452639915191163088680951902\
7100774849612391015687750001398086930874983617341048298373378369918200350891604\
7268664790484019030598612368170791101457675722353376261404229832711481916880369\
6935742135452908525947492033480376749110029889421571186053082024783203134015406\
40474212435891946048166569173960781343460691524896415207970102027181600*r6^14 + 
7690259965483994931240067902827567614490574595166085982921782427369668441490896\
8031388677239932293526276386558113359991602899149076649035949664735731605394948\
5928258486263323934759333562687991158256020910114261866784921411409752743373160\
1168490321953174803486827371857534307901545663221558105463015555804299682272480\
5010980980760720541157598189772716709394794011367951448179254328530379630340929\
3454492514988288045860167821394513593831299952958087209377508105114159709505588\
4338623309289777043329294128522668044020359697734298433468895029220721058196447\
7117675020705227184621254640092540491643105899740675199768450487594159123422423\
6791372567242209008933111221470272788056226608851052184843202044606209877720570\
7495276717536415765169047550968645123471923071500610703184862966563076499106894\
9650173316913407283986998183548836494073782049675518321568113832269148481763792\
5683704672040051778291478497800809781858351796859573222495869332486061600245903\
0390729127825913756311089551725626602758368493272136067015202538925784403919879\
1415795065392663176772535008942318551025745413224087206427987151579545751986281\
5156855388681905177488904890448066631935183868679331871910786185254736103*r6^13 
+ 72687907072209176794893360708779678787797320810298134942804980799761059038677\
5808987828614421185535211184121832230014101877605455542272013287516667168423038\
8654593823194534830425050505725792352031401983963594456413570865571190242108343\
1614373107542835863058162866139690162790174305521883680519469484941039308487377\
6106826192605286948818053788654990930600038945480037310610995344374618083552082\
3565720394325310260371710253133908333369197073809193368988691749361041819722442\
3242098492060017772573566758342049785617325202614860801523756452292382516157329\
7737819967770543585775536081173894795941514831574832495072221185686239503656647\
5462781141609088128099017682354257444451442834210677675744555306270525139222331\
8447775731572760868351889483893213939984303325460109661070114017505964865524625\
9556296644185979787628592794122316063771612053558797948656390478085932305075280\
6884013187098259768450410314381082801553451205350341685855092233467612377656889\
8615372817590305045023094813607827407993679282941571015916045960038228802229487\
0010895184137238200989503502485181929616727619771883135162380838688897625098539\
582627055252591811320334084922798251535618876956328777090136236037208807612248*\
r6^12 + 65035026853448440929083884387128985014222269344821770096519345768256390\
8633369142527513012483545451291615680251061300939363423900362708123854305989243\
8007018921375900438925543973399655264005814831751160640244970427510177770192635\
0489515883405369540340147523965656232794431069372369512803737712596019389402840\
1338204952258584832641042289059010893840210438970175846899836650141268873929251\
3075873886922839007836214375421618564700549831068631831834310260217758879059770\
8778596892819400710973168027576124941925901241385079599349762110987601840990990\
9608365116485721212663785201125064319533900845784483090343391837964959156918215\
2398417524664303569120687627922425092474266341321853531151999662437981693679808\
5905984194814070733253088968053282764741007639444298342398563955593105394149692\
4887862342667201489831181557685867227959350367554198320370710840228173011008747\
2029053533766858875365144608351692232753168457328270853860579945253838297854572\
6841359082891478007246959980136051852633622816246260550427793585199774690315294\
1634566016313448461712687509060674951345979021375229248504513195630452898970102\
0505151483183229909041621826308774897403875818482913307086954600697322054776357\
7003584*r6^11 - 232130151764984995793052185467756186937312928527238806664119858\
2903862492808232988277857495703720518859402163293534948966565796091544440511945\
5343101955946201391753181298301520521082994068169092412609092528428866719653508\
3149986781510712502338357484522795951322202529901275632076951800764594356160054\
2039823572524500253793532774172697952243039574954716213917286953349939234525414\
0484685473830968611840111682888578289847632861383849116298769393475570327779666\
1434217285302924954781072761625537674337312656963486074911052935398182048187064\
5793350496915587612510058216951381122436684559624683193688751980525522419975255\
6154219364531673946961858197449456455908404166540251843240745639660063744348942\
5612466468006938948293074912804640509181553869157603479141818655380608799638967\
6071317480268709060105427323337308708714654950719306455389451299541952161742746\
0515002031404662524476586894154352378757311178709859971794782820193509451276127\
4076241313523443271790540045691283724543674269222467324633174492088297073357403\
4536942586314304816171171867353661710026887927066021688609444126792178360397638\
4538017739172700432796236229355989233622375241157158791546121580568754880090379\
93448672579343872*r6^10 + 42561736892426742885619145963534119915889318633444239\
8856708862562889359351415185847892207615853591689000171786730547979904408885835\
5317289875196616575929891216804208562618276754824390468915309608937190021568682\
1562287750648193183587571775614501356062256657906618730548464969702706787363174\
2452666878525280750614922934497628510147016743017233982995814699106544641129755\
6118770856107915549575781494267684432469769548984860726142925302246756316417705\
4109857228950765676789691440542677356941383866488161077678886002989830174539023\
5758814631534854023919049315333862212863327616319938948978734487736599388870063\
3610282104014329000128391797964991124241273328751712061680134185474750067523308\
4896819285060106156720408724680744759764550426285613405527790945581713167311239\
8310871458197670781275910079577356616665819685878198458283643384175826065036890\
7888303713693990939599832346889199723028407678768377627387217370554601043501156\
6900050355104233435007720443820625231250428337347954238392831629291286972506809\
4781260569573531061861956490122820159964701617362838876700871943797406724855517\
4939820752649503998706509856715583894924003748803937649605248293366349156372362\
50648554672667613388188606464*r6^9 - 364297484973235563514911945357759548867133\
2236399804522641106645239749374372540611619443146496363744507648739413894373469\
3899502575935961386274234835711023147194026258067353963406216211961103311327342\
5828211905007007373572394723368624494909667663305246881336617652624050349645308\
6903210500912465017138962310387720863551519730824394313851152029086313289621166\
3271124265314332585516157823474694961941141554920734905821042567263201159697635\
6461880829371878816778332445413388874234016033695826329292225736014193991364330\
4237698298149789749837654156517967894422050358286043691038975069583146511130484\
5691624918043044862245105692616038715247589159930754326772063848787444774643173\
1580582267187071988258953894122555902613568551917075437965893705603917779230011\
4525250078475437868057562324457870197853797471870417723077330552533117160915831\
3170755478277580246764792510109890311415734795863776125102800711622688619570690\
0032292760021030146178711820199574098589186687719338876651876218752521216286948\
5135213141057234535021527192525060264644195171655165931636709570525254510114662\
3593720474463576968111654389105002649914916539236675548542382029038960227081389\
779375411778138765108818513033605436997632*r6^8 + 
6900154786808677718158445318540366276918569439329640817811381739353016063297337\
6883131156770852766448069158533043269147426253748338259169474338773705096947441\
8935481558210276856366319278897535329821636025334071210296178085858671401198882\
6613842639379154247744439698360018626908202353789043488521806302286132748065041\
2156779756390699309155930984975271697373839197962494452196400079451186939296929\
1187425734282862078290441920759232042065226325042502322923017628039858781411950\
0007542426136546693278089558427194423928900182833712870719102268375018611665336\
2072070512803809266760277288792235721390688608614689731088706589171414833098498\
2998469674154721286325669662441394825544053073366986281358932773354402955597387\
0747070815354170930477956824306941098455405445759244220118953621234918057856340\
3561704585442456063407483080698304306598157679656917601571613394180865904610518\
3078660534743919084370312218530415196912291840479496798266465392256573953363645\
1208173413631283296431925410094095935789212137705635194371129983018998426139193\
9052018531884370223289867289697009785315933371295585702680497096745152981980158\
7379857856940479799809992712033715681547212845777128928037947158441068331892633\
763840*r6^7 - 71447340934963343972727747037900421119553257764257213570680017982\
7389124898510806147607263437800663861499610871422999579801122936203487932326226\
4346215517996091731389969238874481365281359453324839931090257622997772002323741\
9489075885564313656096967499803492816453908458276479617193379909698650900398144\
1209622595970683996379443010398949107700228841302989870757879116860677008431416\
0148675520687038881952708702644497978158567431255718801478684221825235729927108\
9536296929113586560179297119960059530822679905290111676468863673779014500259149\
6402681634712803511840442775912800687666817609040019573663091942298052877512038\
8743653147580674618415273915377865620636773540292584721932785513063577887359751\
0240184284753078786067113986998411416105267610618355287712508464934841083123841\
6207822214562903805864069045846804176260557160926913176643964949870058278891416\
7486211452907070365564265330113048893673984785460829909544396896140932006949168\
5984537880174331524500690141390192776362591696304347917250222727451308075912741\
1066540234285341701718601008433487725511945974997776471501044788500969472194645\
3507018480829073284309078267067617560399017046580086436404102629488055441046842\
888259119272228290560*r6^6 + 39170900838258951154581998079391825519042828971193\
4955929652091913913824761078210319023581704461366563443365160696266825039224487\
5325032582090482636987238539214619859020551827648413215983290749366833810692362\
7989309702021975001363557158787930215787594308208467441433183913764957761491643\
8729915232954415455433596949146970514035787192658343134665085196727601993999118\
9143052524592619160443982020604631050577469613851559484997742242310735180383653\
5388632879898942117397272734840033168180306311641453650101139523962679751963757\
1271382132581744751820057995828351580181027970156770940025379939928107542713371\
2173056475118784507636572135357404161979615772950480850014806422335211452687574\
4858008075247708405703230745753687522975490271503208622794424427755802002838158\
8456788016956389399282928707239284182189601876308880770695833785401341920286102\
7585236350514786748200475210799901466616989821405954221963822936850675301786025\
8942081050806179707075733374597482960740382975815403379429181359642066093293597\
4668538451925420593332806654940836239471505239794408895241013031748411471683240\
3752182505630009186371225782842154311067024492376856598879999444861176141415675\
4041707274119523639066675323164688384*r6^5 - 
1201212728242287802581657578626545491797402996906083746726254486211446395144650\
7644295972276660087840480794639217921134786718224491535954414569735956302250428\
7648002962386026459464685330828772797778665185368885167395177774186842917011321\
8224235149152487564607301097971521981047188830773919140297285233716467797317187\
7893011676009266750923835322406148671236284534617202117390397773301847760451424\
4138384298169573544872165085980568984402543005347021981658287772898734821550201\
6190852328159927646733196326592757500569499162682645498743454208751353886414490\
6797935711565024584746433559273127425005691119790289381345242421306202537666692\
4103492711817610848152210149951904313465752389480535152003182538848286396125287\
6936469388578997919782039172061543403173154384024696964744067764354988354047757\
3256882381115771031228956964005335619036543266943058001623744499733399807255074\
5888214443014960768173176714069338692095983427167463443607585649126974395331022\
7396679438060482151964521884632729656177121437700160137512005925889598602274330\
1397480162159915335011996313317245352128026409615333265220476082785398533430008\
7536995385419584598908641480987336953909882233149318713453591533016712034594483\
075022848*r6^4 + 21842275044111631499708768537510824919178204091611405149982282\
7814739483854124578937464738444264838581534515685829281242517918330587087649763\
3060587697637944265592142994236987600376226847655626934923202754243333858471877\
7357663678333398743681490012717314146736661676407503975123213529912170906104867\
2419513002358293279798892400756507095443788304358428619424591507717033755585832\
7466099662839865689941322167923704371180036826170449596043889349952407585794038\
8840358422475587488204877220604986941762599754591133520010496016686771355790156\
4597089572796283236436906955778918739139939040772044084144344184745348506381884\
4217765533863709917370583327231384909941650573546473569624862527290421169887057\
6244332303911749532158217916838878273238652479845353683618401114581894187791672\
0374760627286218944208353822900694067499300577513191678215377641742900166423895\
5900886061005054382021038416963824079476543117292820599638325617536745709542889\
9223185457064915531712959964132246507287152369841573037602266741281729330048846\
7385915003470885169739900662956768021024813404083865775728471811609031027346163\
7834711835236154006028877060713854757274471418076847613677969219979498203640299\
16736125263982481624793088*r6^3 - 240544575606366295920504708131040933392410051\
0106602600990089430427655352059987883411920260984312724787741675931870858197763\
3681834886666810808801787515939917776289108314666226501522100275035110483320803\
6270835604111386593123910857012203980432891924817309923230370902878934878061149\
2300122715485797371788377981154832679013441330637082149985286160153813616475375\
4260882926888814660559186253879528142505166995368613847227830654843061251036696\
8564434028653345628897417923915453451156618523557288298374147084308445520530377\
3151442616560190708762971877293758414864803031051026490253808463639603576763858\
2013150717500735916704233028758512586910123511594286759033660014806030654108520\
7533186146370830988030851336439825663477642956207968887151097184779067660809640\
0744999897235722292541545519557314257045031327390423687125971902461239136108766\
9276980460264458017149338179767878118127097673338058203509360457394433184062650\
6510392100828551946917707457586968369289384530369815060139830520100883100630860\
9395250202289929564953672878229669058987351503170306230393195324036075560853184\
2396356738952617811253540071460454954031883224704425311379482038463565633971406\
9376049261055622293969048233612051159711744*r6^2 + 
1739641610438377553819649731026212426314759648427681038841790311427496388636530\
0208045412907757210677388197100225626853440223308358047048763535343239372421063\
5678004573529198544738398549106635210052041423953265084218046328853276371421417\
7258582038437075290777763286032213582469411054807822348387234393825525231495881\
8436582920451018604291368559071053535312851475237400911197673872149597296517413\
5790385093241488873648417761767774698881506631602071330047483497830773581098548\
0555915952938201266363515133807052329529182398751690061713295366315329717178431\
9897591293690266426097402695443848534326081827940954180192896846682351778596525\
5469920521420902691625076977257689713766479282983345897323317075144753678273829\
9394953078621437382786566236914000472406522215928972854014662732475258675592173\
0930500785743304553243244217653363562706095407146121302075115755321218167558869\
1136496420119819136771801736879621175090674982252149478971292689891368845885594\
1279002978429747067130752290723723504851007096303993876348908582196666974297043\
4688487535844773641817866355502807889394449887850181946661823982226233721864763\
7289293569779970188321202160355880725543444411544268932728386223670397662391871\
119294464*r6 - 7628805640467204559437936539825089958525617511066982691395135176\
3360560956185366093141666437655631180055255152244084838624185792821780857585806\
0488811761606386825528974011947453852965100623445246727100732461904639016141944\
4285022628720849452253157075777699773942185211278813555963679523918834703090188\
7277522424714101084888543180279758335502461796877555296619374754780310722904449\
3518806153700402512549835654751057994752134623364088671713073170973574749173325\
8049330822977532471513945886275054907202157874920472639620877543845917757994304\
2220869042114462153589637065548862356075093104558473790010032679304556726810868\
2577007611831408401470822116903257751239235501530127739512846811692558597666496\
8935545029081035542552182328177402553234531769916326371809583783807036362077135\
3389970855219817736823891832867269606922360685668453127840347097603827512358780\
3690236819946528211920499317065697395225489555432617656889728940002089777577507\
9436794752155432643030341818348861413225373987801286451793364769992371149558826\
8043838372072107006525398556657335028698380962863749754519885846030771578987970\
2696513320831257418470394125425745889086570481938748815819175913599352305661707\
36521426601848350965760)*z^2*w + 3*x*w^2 + 3*y*w^2 + (r6 - 3)*z*w^2 - w^3;
c:=x^2 + 2*x*y + y^2 + 6*x*z + 15*y*z + 2*z^2 - x*w - y*w + 8*z*w;


